Linear Flows on Translation Prisms

Motivated by the study of billiards in polyhedra, we study linear flows in a family of singular flat $3$-manifolds which we call translation prisms. Using ideas of Furstenberg and Veech, we connect results about weak mixing properties of flows on translation surfaces to ergodic properties of linear flows on translation prisms, and use this to obtain several results about unique ergodicity of these prism flows and related billiard flows. Furthermore, we construct explicit eigenfunctions for translation flows in pseudo-Anosov directions with Pisot expansion factors, and use this construction to build explicit examples of non-ergodic prism flows, and non-ergodic billiard flows in a right prism over a regular $n$-gons for $n=7, 9, 14, 16, 18, 20, 24, 30$.

==> anc/appendix_calculations.html <==
<!DOCTYPE html>

<html lang="en">
<head><meta charset="utf-8"/>
<meta content="width=device-width, initial-scale=1.0" name="viewport"/>
<title>appendix_calculations</title><script src="https://cdnjs.cloudflare.com/ajax/libs/require.js/2.1.10/require.min.js"></script>
<style type="text/css">
    pre { line-height: 125%; }
td.linenos .normal { color: inherit; background-color: transparent; padding-left: 5px; padding-right: 5px; }
span.linenos { color: inherit; background-color: transparent; padding-left: 5px; padding-right: 5px; }
td.linenos .special { color: #000000; background-color: #ffffc0; padding-left: 5px; padding-right: 5px; }
span.linenos.special { color: #000000; background-color: #ffffc0; padding-left: 5px; padding-right: 5px; }
.highlight .hll { background-color: var(--jp-cell-editor-active-background) }
.highlight { background: var(--jp-cell-editor-background); color: var(--jp-mirror-editor-variable-color) }
.highlight .c { color: var(--jp-mirror-editor-comment-color); font-style: italic } /* Comment */
.highlight .err { color: var(--jp-mirror-editor-error-color) } /* Error */
.highlight .k { color: var(--jp-mirror-editor-keyword-color); font-weight: bold } /* Keyword */
.highlight .o { color: var(--jp-mirror-editor-operator-color); font-weight: bold } /* Operator */
.highlight .p { color: var(--jp-mirror-editor-punctuation-color) } /* Punctuation */
.highlight .ch { color: var(--jp-mirror-editor-comment-color); font-style: italic } /* Comment.Hashbang */
.highlight .cm { color: var(--jp-mirror-editor-comment-color); font-style: italic } /* Comment.Multiline */
.highlight .cp { color: var(--jp-mirror-editor-comment-color); font-style: italic } /* Comment.Preproc */
.highlight .cpf { color: var(--jp-mirror-editor-comment-color); font-style: italic } /* Comment.PreprocFile */
.highlight .c1 { color: var(--jp-mirror-editor-comment-color); font-style: italic } /* Comment.Single */
.highlight .cs { color: var(--jp-mirror-editor-comment-color); font-style: italic } /* Comment.Special */
.highlight .kc { color: var(--jp-mirror-editor-keyword-color); font-weight: bold } /* Keyword.Constant */
.highlight .kd { color: var(--jp-mirror-editor-keyword-color); font-weight: bold } /* Keyword.Declaration */
.highlight .kn { color: var(--jp-mirror-editor-keyword-color); font-weight: bold } /* Keyword.Namespace */
.highlight .kp { color: var(--jp-mirror-editor-keyword-color); font-weight: bold } /* Keyword.Pseudo */
.highlight .kr { color: var(--jp-mirror-editor-keyword-color); font-weight: bold } /* Keyword.Reserved */
.highlight .kt { color: var(--jp-mirror-editor-keyword-color); font-weight: bold } /* Keyword.Type */
.highlight .m { color: var(--jp-mirror-editor-number-color) } /* Literal.Number */
.highlight .s { color: var(--jp-mirror-editor-string-color) } /* Literal.String */
.highlight .ow { color: var(--jp-mirror-editor-operator-color); font-weight: bold } /* Operator.Word */
.highlight .pm { color: var(--jp-mirror-editor-punctuation-color) } /* Punctuation.Marker */
.highlight .w { color: var(--jp-mirror-editor-variable-color) } /* Text.Whitespace */
.highlight .mb { color: var(--jp-mirror-editor-number-color) } /* Literal.Number.Bin */
.highlight .mf { color: var(--jp-mirror-editor-number-color) } /* Literal.Number.Float */
.highlight .mh { color: var(--jp-mirror-editor-number-color) } /* Literal.Number.Hex */
.highlight .mi { color: var(--jp-mirror-editor-number-color) } /* Literal.Number.Integer */
.highlight .mo { color: var(--jp-mirror-editor-number-color) } /* Literal.Number.Oct */
.highlight .sa { color: var(--jp-mirror-editor-string-color) } /* Literal.String.Affix */
.highlight .sb { color: var(--jp-mirror-editor-string-color) } /* Literal.String.Backtick */
.highlight .sc { color: var(--jp-mirror-editor-string-color) } /* Literal.String.Char */
.highlight .dl { color: var(--jp-mirror-editor-string-color) } /* Literal.String.Delimiter */
.highlight .sd { color: var(--jp-mirror-editor-string-color) } /* Literal.String.Doc */
.highlight .s2 { color: var(--jp-mirror-editor-string-color) } /* Literal.String.Double */
.highlight .se { color: var(--jp-mirror-editor-string-color) } /* Literal.String.Escape */
.highlight .sh { color: var(--jp-mirror-editor-string-color) } /* Literal.String.Heredoc */
.highlight .si { color: var(--jp-mirror-editor-string-color) } /* Literal.String.Interpol */
.highlight .sx { color: var(--jp-mirror-editor-string-color) } /* Literal.String.Other */
.highlight .sr { color: var(--jp-mirror-editor-string-color) } /* Literal.String.Regex */
.highlight .s1 { color: var(--jp-mirror-editor-string-color) } /* Literal.String.Single */
.highlight .ss { color: var(--jp-mirror-editor-string-color) } /* Literal.String.Symbol */
.highlight .il { color: var(--jp-mirror-editor-number-color) } /* Literal.Number.Integer.Long */
  </style>
<style type="text/css">
/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*
 * Mozilla scrollbar styling
 */

/* use standard opaque scrollbars for most nodes */
[data-jp-theme-scrollbars='true'] {
  scrollbar-color: rgb(var(--jp-scrollbar-thumb-color))
    var(--jp-scrollbar-background-color);
}

/* for code nodes, use a transparent style of scrollbar. These selectors
 * will match lower in the tree, and so will override the above */
[data-jp-theme-scrollbars='true'] .CodeMirror-hscrollbar,
[data-jp-theme-scrollbars='true'] .CodeMirror-vscrollbar {
  scrollbar-color: rgba(var(--jp-scrollbar-thumb-color), 0.5) transparent;
}

/* tiny scrollbar */

.jp-scrollbar-tiny {
  scrollbar-color: rgba(var(--jp-scrollbar-thumb-color), 0.5) transparent;
  scrollbar-width: thin;
}

/* tiny scrollbar */

.jp-scrollbar-tiny::-webkit-scrollbar,
.jp-scrollbar-tiny::-webkit-scrollbar-corner {
  background-color: transparent;
  height: 4px;
  width: 4px;
}

.jp-scrollbar-tiny::-webkit-scrollbar-thumb {
  background: rgba(var(--jp-scrollbar-thumb-color), 0.5);
}

.jp-scrollbar-tiny::-webkit-scrollbar-track:horizontal {
  border-left: 0 solid transparent;
  border-right: 0 solid transparent;
}

.jp-scrollbar-tiny::-webkit-scrollbar-track:vertical {
  border-top: 0 solid transparent;
  border-bottom: 0 solid transparent;
}

/*
 * Lumino
 */

.lm-ScrollBar[data-orientation='horizontal'] {
  min-height: 16px;
  max-height: 16px;
  min-width: 45px;
  border-top: 1px solid #a0a0a0;
}

.lm-ScrollBar[data-orientation='vertical'] {
  min-width: 16px;
  max-width: 16px;
  min-height: 45px;
  border-left: 1px solid #a0a0a0;
}

.lm-ScrollBar-button {
  background-color: #f0f0f0;
  background-position: center center;
  min-height: 15px;
  max-height: 15px;
  min-width: 15px;
  max-width: 15px;
}

.lm-ScrollBar-button:hover {
  background-color: #dadada;
}

.lm-ScrollBar-button.lm-mod-active {
  background-color: #cdcdcd;
}

.lm-ScrollBar-track {
  background: #f0f0f0;
}

.lm-ScrollBar-thumb {
  background: #cdcdcd;
}

.lm-ScrollBar-thumb:hover {
  background: #bababa;
}

.lm-ScrollBar-thumb.lm-mod-active {
  background: #a0a0a0;
}

.lm-ScrollBar[data-orientation='horizontal'] .lm-ScrollBar-thumb {
  height: 100%;
  min-width: 15px;
  border-left: 1px solid #a0a0a0;
  border-right: 1px solid #a0a0a0;
}

.lm-ScrollBar[data-orientation='vertical'] .lm-ScrollBar-thumb {
  width: 100%;
  min-height: 15px;
  border-top: 1px solid #a0a0a0;
  border-bottom: 1px solid #a0a0a0;
}

.lm-ScrollBar[data-orientation='horizontal']
  .lm-ScrollBar-button[data-action='decrement'] {
  background-image: var(--jp-icon-caret-left);
  background-size: 17px;
}

.lm-ScrollBar[data-orientation='horizontal']
  .lm-ScrollBar-button[data-action='increment'] {
  background-image: var(--jp-icon-caret-right);
  background-size: 17px;
}

.lm-ScrollBar[data-orientation='vertical']
  .lm-ScrollBar-button[data-action='decrement'] {
  background-image: var(--jp-icon-caret-up);
  background-size: 17px;
}

.lm-ScrollBar[data-orientation='vertical']
  .lm-ScrollBar-button[data-action='increment'] {
  background-image: var(--jp-icon-caret-down);
  background-size: 17px;
}

/*
 * Copyright (c) Jupyter Development Team.
 * Distributed under the terms of the Modified BSD License.
 */

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Copyright (c) 2014-2017, PhosphorJS Contributors
|
| Distributed under the terms of the BSD 3-Clause License.
|
| The full license is in the file LICENSE, distributed with this software.
|----------------------------------------------------------------------------*/

.lm-Widget {
  box-sizing: border-box;
  position: relative;
  overflow: hidden;
}

.lm-Widget.lm-mod-hidden {
  display: none !important;
}

/*
 * Copyright (c) Jupyter Development Team.
 * Distributed under the terms of the Modified BSD License.
 */

.lm-AccordionPanel[data-orientation='horizontal'] > .lm-AccordionPanel-title {
  /* Title is rotated for horizontal accordion panel using CSS */
  display: block;
  transform-origin: top left;
  transform: rotate(-90deg) translate(-100%);
}

/*
 * Copyright (c) Jupyter Development Team.
 * Distributed under the terms of the Modified BSD License.
 */

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Copyright (c) 2014-2017, PhosphorJS Contributors
|
| Distributed under the terms of the BSD 3-Clause License.
|
| The full license is in the file LICENSE, distributed with this software.
|----------------------------------------------------------------------------*/

.lm-CommandPalette {
  display: flex;
  flex-direction: column;
  -webkit-user-select: none;
  -moz-user-select: none;
  -ms-user-select: none;
  user-select: none;
}

.lm-CommandPalette-search {
  flex: 0 0 auto;
}

.lm-CommandPalette-content {
  flex: 1 1 auto;
  margin: 0;
  padding: 0;
  min-height: 0;
  overflow: auto;
  list-style-type: none;
}

.lm-CommandPalette-header {
  overflow: hidden;
  white-space: nowrap;
  text-overflow: ellipsis;
}

.lm-CommandPalette-item {
  display: flex;
  flex-direction: row;
}

.lm-CommandPalette-itemIcon {
  flex: 0 0 auto;
}

.lm-CommandPalette-itemContent {
  flex: 1 1 auto;
  overflow: hidden;
}

.lm-CommandPalette-itemShortcut {
  flex: 0 0 auto;
}

.lm-CommandPalette-itemLabel {
  overflow: hidden;
  white-space: nowrap;
  text-overflow: ellipsis;
}

.lm-close-icon {
  border: 1px solid transparent;
  background-color: transparent;
  position: absolute;
  z-index: 1;
  right: 3%;
  top: 0;
  bottom: 0;
  margin: auto;
  padding: 7px 0;
  display: none;
  vertical-align: middle;
  outline: 0;
  cursor: pointer;
}
.lm-close-icon:after {
  content: 'X';
  display: block;
  width: 15px;
  height: 15px;
  text-align: center;
  color: #000;
  font-weight: normal;
  font-size: 12px;
  cursor: pointer;
}

/*
 * Copyright (c) Jupyter Development Team.
 * Distributed under the terms of the Modified BSD License.
 */

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Copyright (c) 2014-2017, PhosphorJS Contributors
|
| Distributed under the terms of the BSD 3-Clause License.
|
| The full license is in the file LICENSE, distributed with this software.
|----------------------------------------------------------------------------*/

.lm-DockPanel {
  z-index: 0;
}

.lm-DockPanel-widget {
  z-index: 0;
}

.lm-DockPanel-tabBar {
  z-index: 1;
}

.lm-DockPanel-handle {
  z-index: 2;
}

.lm-DockPanel-handle.lm-mod-hidden {
  display: none !important;
}

.lm-DockPanel-handle:after {
  position: absolute;
  top: 0;
  left: 0;
  width: 100%;
  height: 100%;
  content: '';
}

.lm-DockPanel-handle[data-orientation='horizontal'] {
  cursor: ew-resize;
}

.lm-DockPanel-handle[data-orientation='vertical'] {
  cursor: ns-resize;
}

.lm-DockPanel-handle[data-orientation='horizontal']:after {
  left: 50%;
  min-width: 8px;
  transform: translateX(-50%);
}

.lm-DockPanel-handle[data-orientation='vertical']:after {
  top: 50%;
  min-height: 8px;
  transform: translateY(-50%);
}

.lm-DockPanel-overlay {
  z-index: 3;
  box-sizing: border-box;
  pointer-events: none;
}

.lm-DockPanel-overlay.lm-mod-hidden {
  display: none !important;
}

/*
 * Copyright (c) Jupyter Development Team.
 * Distributed under the terms of the Modified BSD License.
 */

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Copyright (c) 2014-2017, PhosphorJS Contributors
|
| Distributed under the terms of the BSD 3-Clause License.
|
| The full license is in the file LICENSE, distributed with this software.
|----------------------------------------------------------------------------*/

.lm-Menu {
  z-index: 10000;
  position: absolute;
  white-space: nowrap;
  overflow-x: hidden;
  overflow-y: auto;
  outline: none;
  -webkit-user-select: none;
  -moz-user-select: none;
  -ms-user-select: none;
  user-select: none;
}

.lm-Menu-content {
  margin: 0;
  padding: 0;
  display: table;
  list-style-type: none;
}

.lm-Menu-item {
  display: table-row;
}

.lm-Menu-item.lm-mod-hidden,
.lm-Menu-item.lm-mod-collapsed {
  display: none !important;
}

.lm-Menu-itemIcon,
.lm-Menu-itemSubmenuIcon {
  display: table-cell;
  text-align: center;
}

.lm-Menu-itemLabel {
  display: table-cell;
  text-align: left;
}

.lm-Menu-itemShortcut {
  display: table-cell;
  text-align: right;
}

/*
 * Copyright (c) Jupyter Development Team.
 * Distributed under the terms of the Modified BSD License.
 */

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Copyright (c) 2014-2017, PhosphorJS Contributors
|
| Distributed under the terms of the BSD 3-Clause License.
|
| The full license is in the file LICENSE, distributed with this software.
|----------------------------------------------------------------------------*/

.lm-MenuBar {
  outline: none;
  -webkit-user-select: none;
  -moz-user-select: none;
  -ms-user-select: none;
  user-select: none;
}

.lm-MenuBar-content {
  margin: 0;
  padding: 0;
  display: flex;
  flex-direction: row;
  list-style-type: none;
}

.lm-MenuBar-item {
  box-sizing: border-box;
}

.lm-MenuBar-itemIcon,
.lm-MenuBar-itemLabel {
  display: inline-block;
}

/*
 * Copyright (c) Jupyter Development Team.
 * Distributed under the terms of the Modified BSD License.
 */

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Copyright (c) 2014-2017, PhosphorJS Contributors
|
| Distributed under the terms of the BSD 3-Clause License.
|
| The full license is in the file LICENSE, distributed with this software.
|----------------------------------------------------------------------------*/

.lm-ScrollBar {
  display: flex;
  -webkit-user-select: none;
  -moz-user-select: none;
  -ms-user-select: none;
  user-select: none;
}

.lm-ScrollBar[data-orientation='horizontal'] {
  flex-direction: row;
}

.lm-ScrollBar[data-orientation='vertical'] {
  flex-direction: column;
}

.lm-ScrollBar-button {
  box-sizing: border-box;
  flex: 0 0 auto;
}

.lm-ScrollBar-track {
  box-sizing: border-box;
  position: relative;
  overflow: hidden;
  flex: 1 1 auto;
}

.lm-ScrollBar-thumb {
  box-sizing: border-box;
  position: absolute;
}

/*
 * Copyright (c) Jupyter Development Team.
 * Distributed under the terms of the Modified BSD License.
 */

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Copyright (c) 2014-2017, PhosphorJS Contributors
|
| Distributed under the terms of the BSD 3-Clause License.
|
| The full license is in the file LICENSE, distributed with this software.
|----------------------------------------------------------------------------*/

.lm-SplitPanel-child {
  z-index: 0;
}

.lm-SplitPanel-handle {
  z-index: 1;
}

.lm-SplitPanel-handle.lm-mod-hidden {
  display: none !important;
}

.lm-SplitPanel-handle:after {
  position: absolute;
  top: 0;
  left: 0;
  width: 100%;
  height: 100%;
  content: '';
}

.lm-SplitPanel[data-orientation='horizontal'] > .lm-SplitPanel-handle {
  cursor: ew-resize;
}

.lm-SplitPanel[data-orientation='vertical'] > .lm-SplitPanel-handle {
  cursor: ns-resize;
}

.lm-SplitPanel[data-orientation='horizontal'] > .lm-SplitPanel-handle:after {
  left: 50%;
  min-width: 8px;
  transform: translateX(-50%);
}

.lm-SplitPanel[data-orientation='vertical'] > .lm-SplitPanel-handle:after {
  top: 50%;
  min-height: 8px;
  transform: translateY(-50%);
}

/*
 * Copyright (c) Jupyter Development Team.
 * Distributed under the terms of the Modified BSD License.
 */

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Copyright (c) 2014-2017, PhosphorJS Contributors
|
| Distributed under the terms of the BSD 3-Clause License.
|
| The full license is in the file LICENSE, distributed with this software.
|----------------------------------------------------------------------------*/

.lm-TabBar {
  display: flex;
  -webkit-user-select: none;
  -moz-user-select: none;
  -ms-user-select: none;
  user-select: none;
}

.lm-TabBar[data-orientation='horizontal'] {
  flex-direction: row;
  align-items: flex-end;
}

.lm-TabBar[data-orientation='vertical'] {
  flex-direction: column;
  align-items: flex-end;
}

.lm-TabBar-content {
  margin: 0;
  padding: 0;
  display: flex;
  flex: 1 1 auto;
  list-style-type: none;
}

.lm-TabBar[data-orientation='horizontal'] > .lm-TabBar-content {
  flex-direction: row;
}

.lm-TabBar[data-orientation='vertical'] > .lm-TabBar-content {
  flex-direction: column;
}

.lm-TabBar-tab {
  display: flex;
  flex-direction: row;
  box-sizing: border-box;
  overflow: hidden;
  touch-action: none; /* Disable native Drag/Drop */
}

.lm-TabBar-tabIcon,
.lm-TabBar-tabCloseIcon {
  flex: 0 0 auto;
}

.lm-TabBar-tabLabel {
  flex: 1 1 auto;
  overflow: hidden;
  white-space: nowrap;
}

.lm-TabBar-tabInput {
  user-select: all;
  width: 100%;
  box-sizing: border-box;
}

.lm-TabBar-tab.lm-mod-hidden {
  display: none !important;
}

.lm-TabBar-addButton.lm-mod-hidden {
  display: none !important;
}

.lm-TabBar.lm-mod-dragging .lm-TabBar-tab {
  position: relative;
}

.lm-TabBar.lm-mod-dragging[data-orientation='horizontal'] .lm-TabBar-tab {
  left: 0;
  transition: left 150ms ease;
}

.lm-TabBar.lm-mod-dragging[data-orientation='vertical'] .lm-TabBar-tab {
  top: 0;
  transition: top 150ms ease;
}

.lm-TabBar.lm-mod-dragging .lm-TabBar-tab.lm-mod-dragging {
  transition: none;
}

.lm-TabBar-tabLabel .lm-TabBar-tabInput {
  user-select: all;
  width: 100%;
  box-sizing: border-box;
  background: inherit;
}

/*
 * Copyright (c) Jupyter Development Team.
 * Distributed under the terms of the Modified BSD License.
 */

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Copyright (c) 2014-2017, PhosphorJS Contributors
|
| Distributed under the terms of the BSD 3-Clause License.
|
| The full license is in the file LICENSE, distributed with this software.
|----------------------------------------------------------------------------*/

.lm-TabPanel-tabBar {
  z-index: 1;
}

.lm-TabPanel-stackedPanel {
  z-index: 0;
}

/*
 * Copyright (c) Jupyter Development Team.
 * Distributed under the terms of the Modified BSD License.
 */

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Copyright (c) 2014-2017, PhosphorJS Contributors
|
| Distributed under the terms of the BSD 3-Clause License.
|
| The full license is in the file LICENSE, distributed with this software.
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

.jp-Collapse {
  display: flex;
  flex-direction: column;
  align-items: stretch;
}

.jp-Collapse-header {
  padding: 1px 12px;
  background-color: var(--jp-layout-color1);
  border-bottom: solid var(--jp-border-width) var(--jp-border-color2);
  color: var(--jp-ui-font-color1);
  cursor: pointer;
  display: flex;
  align-items: center;
  font-size: var(--jp-ui-font-size0);
  font-weight: 600;
  text-transform: uppercase;
  user-select: none;
}

.jp-Collapser-icon {
  height: 16px;
}

.jp-Collapse-header-collapsed .jp-Collapser-icon {
  transform: rotate(-90deg);
  margin: auto 0;
}

.jp-Collapser-title {
  line-height: 25px;
}

.jp-Collapse-contents {
  padding: 0 12px;
  background-color: var(--jp-layout-color1);
  color: var(--jp-ui-font-color1);
  overflow: auto;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/* This file was auto-generated by ensureUiComponents() in @jupyterlab/buildutils */

/**
 * (DEPRECATED) Support for consuming icons as CSS background images
 */

/* Icons urls */

:root {
  --jp-icon-add-above: url(data:image/svg+xml;base64,PHN2ZyB3aWR0aD0iMTQiIGhlaWdodD0iMTQiIHZpZXdCb3g9IjAgMCAxNCAxNCIgZmlsbD0ibm9uZSIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KPGcgY2xpcC1wYXRoPSJ1cmwoI2NsaXAwXzEzN18xOTQ5MikiPgo8cGF0aCBjbGFzcz0ianAtaWNvbjMiIGQ9Ik00Ljc1IDQuOTMwNjZINi42MjVWNi44MDU2NkM2LjYyNSA3LjAxMTkxIDYuNzkzNzUgNy4xODA2NiA3IDcuMTgwNjZDNy4yMDYyNSA3LjE4MDY2IDcuMzc1IDcuMDExOTEgNy4zNzUgNi44MDU2NlY0LjkzMDY2SDkuMjVDOS40NTYyNSA0LjkzMDY2IDkuNjI1IDQuNzYxOTEgOS42MjUgNC41NTU2NkM5LjYyNSA0LjM0OTQxIDkuNDU2MjUgNC4xODA2NiA5LjI1IDQuMTgwNjZINy4zNzVWMi4zMDU2NkM3LjM3NSAyLjA5OTQxIDcuMjA2MjUgMS45MzA2NiA3IDEuOTMwNjZDNi43OTM3NSAxLjkzMDY2IDYuNjI1IDIuMDk5NDEgNi42MjUgMi4zMDU2NlY0LjE4MDY2SDQuNzVDNC41NDM3NSA0LjE4MDY2IDQuMzc1IDQuMzQ5NDEgNC4zNzUgNC41NTU2NkM0LjM3NSA0Ljc2MTkxIDQuNTQzNzUgNC45MzA2NiA0Ljc1IDQuOTMwNjZaIiBmaWxsPSIjNjE2MTYxIiBzdHJva2U9IiM2MTYxNjEiIHN0cm9rZS13aWR0aD0iMC43Ii8+CjwvZz4KPHBhdGggY2xhc3M9ImpwLWljb24zIiBmaWxsLXJ1bGU9ImV2ZW5vZGQiIGNsaXAtcnVsZT0iZXZlbm9kZCIgZD0iTTExLjUgOS41VjExLjVMMi41IDExLjVWOS41TDExLjUgOS41Wk0xMiA4QzEyLjU1MjMgOCAxMyA4LjQ0NzcyIDEzIDlWMTJDMTMgMTIuNTUyMyAxMi41NTIzIDEzIDEyIDEzTDIgMTNDMS40NDc3MiAxMyAxIDEyLjU1MjMgMSAxMlY5QzEgOC40NDc3MiAxLjQ0NzcxIDggMiA4TDEyIDhaIiBmaWxsPSIjNjE2MTYxIi8+CjxkZWZzPgo8Y2xpcFBhdGggaWQ9ImNsaXAwXzEzN18xOTQ5MiI+CjxyZWN0IGNsYXNzPSJqcC1pY29uMyIgd2lkdGg9IjYiIGhlaWdodD0iNiIgZmlsbD0id2hpdGUiIHRyYW5zZm9ybT0ibWF0cml4KC0xIDAgMCAxIDEwIDEuNTU1NjYpIi8+CjwvY2xpcFBhdGg+CjwvZGVmcz4KPC9zdmc+Cg==);
  --jp-icon-add-below: url(data:image/svg+xml;base64,PHN2ZyB3aWR0aD0iMTQiIGhlaWdodD0iMTQiIHZpZXdCb3g9IjAgMCAxNCAxNCIgZmlsbD0ibm9uZSIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KPGcgY2xpcC1wYXRoPSJ1cmwoI2NsaXAwXzEzN18xOTQ5OCkiPgo8cGF0aCBjbGFzcz0ianAtaWNvbjMiIGQ9Ik05LjI1IDEwLjA2OTNMNy4zNzUgMTAuMDY5M0w3LjM3NSA4LjE5NDM0QzcuMzc1IDcuOTg4MDkgNy4yMDYyNSA3LjgxOTM0IDcgNy44MTkzNEM2Ljc5Mzc1IDcuODE5MzQgNi42MjUgNy45ODgwOSA2LjYyNSA4LjE5NDM0TDYuNjI1IDEwLjA2OTNMNC43NSAxMC4wNjkzQzQuNTQzNzUgMTAuMDY5MyA0LjM3NSAxMC4yMzgxIDQuMzc1IDEwLjQ0NDNDNC4zNzUgMTAuNjUwNiA0LjU0Mzc1IDEwLjgxOTMgNC43NSAxMC44MTkzTDYuNjI1IDEwLjgxOTNMNi42MjUgMTIuNjk0M0M2LjYyNSAxMi45MDA2IDYuNzkzNzUgMTMuMDY5MyA3IDEzLjA2OTNDNy4yMDYyNSAxMy4wNjkzIDcuMzc1IDEyLjkwMDYgNy4zNzUgMTIuNjk0M0w3LjM3NSAxMC44MTkzTDkuMjUgMTAuODE5M0M5LjQ1NjI1IDEwLjgxOTMgOS42MjUgMTAuNjUwNiA5LjYyNSAxMC40NDQzQzkuNjI1IDEwLjIzODEgOS40NTYyNSAxMC4wNjkzIDkuMjUgMTAuMDY5M1oiIGZpbGw9IiM2MTYxNjEiIHN0cm9rZT0iIzYxNjE2MSIgc3Ryb2tlLXdpZHRoPSIwLjciLz4KPC9nPgo8cGF0aCBjbGFzcz0ianAtaWNvbjMiIGZpbGwtcnVsZT0iZXZlbm9kZCIgY2xpcC1ydWxlPSJldmVub2RkIiBkPSJNMi41IDUuNUwyLjUgMy41TDExLjUgMy41TDExLjUgNS41TDIuNSA1LjVaTTIgN0MxLjQ0NzcyIDcgMSA2LjU1MjI4IDEgNkwxIDNDMSAyLjQ0NzcyIDEuNDQ3NzIgMiAyIDJMMTIgMkMxMi41NTIzIDIgMTMgMi40NDc3MiAxMyAzTDEzIDZDMTMgNi41NTIyOSAxMi41NTIzIDcgMTIgN0wyIDdaIiBmaWxsPSIjNjE2MTYxIi8+CjxkZWZzPgo8Y2xpcFBhdGggaWQ9ImNsaXAwXzEzN18xOTQ5OCI+CjxyZWN0IGNsYXNzPSJqcC1pY29uMyIgd2lkdGg9IjYiIGhlaWdodD0iNiIgZmlsbD0id2hpdGUiIHRyYW5zZm9ybT0ibWF0cml4KDEgMS43NDg0NmUtMDcgMS43NDg0NmUtMDcgLTEgNCAxMy40NDQzKSIvPgo8L2NsaXBQYXRoPgo8L2RlZnM+Cjwvc3ZnPgo=);
  --jp-icon-add: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTE5IDEzaC02djZoLTJ2LTZINXYtMmg2VjVoMnY2aDZ2MnoiLz4KICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-bell: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDE2IDE2IiB2ZXJzaW9uPSIxLjEiPgogICA8cGF0aCBjbGFzcz0ianAtaWNvbjIganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjMzMzMzMzIgogICAgICBkPSJtOCAwLjI5Yy0xLjQgMC0yLjcgMC43My0zLjYgMS44LTEuMiAxLjUtMS40IDMuNC0xLjUgNS4yLTAuMTggMi4yLTAuNDQgNC0yLjMgNS4zbDAuMjggMS4zaDVjMC4wMjYgMC42NiAwLjMyIDEuMSAwLjcxIDEuNSAwLjg0IDAuNjEgMiAwLjYxIDIuOCAwIDAuNTItMC40IDAuNi0xIDAuNzEtMS41aDVsMC4yOC0xLjNjLTEuOS0wLjk3LTIuMi0zLjMtMi4zLTUuMy0wLjEzLTEuOC0wLjI2LTMuNy0xLjUtNS4yLTAuODUtMS0yLjItMS44LTMuNi0xLjh6bTAgMS40YzAuODggMCAxLjkgMC41NSAyLjUgMS4zIDAuODggMS4xIDEuMSAyLjcgMS4yIDQuNCAwLjEzIDEuNyAwLjIzIDMuNiAxLjMgNS4yaC0xMGMxLjEtMS42IDEuMi0zLjQgMS4zLTUuMiAwLjEzLTEuNyAwLjMtMy4zIDEuMi00LjQgMC41OS0wLjcyIDEuNi0xLjMgMi41LTEuM3ptLTAuNzQgMTJoMS41Yy0wLjAwMTUgMC4yOCAwLjAxNSAwLjc5LTAuNzQgMC43OS0wLjczIDAuMDAxNi0wLjcyLTAuNTMtMC43NC0wLjc5eiIgLz4KPC9zdmc+Cg==);
  --jp-icon-bug-dot: url(data:image/svg+xml;base64,PHN2ZyB3aWR0aD0iMjQiIGhlaWdodD0iMjQiIHZpZXdCb3g9IjAgMCAyNCAyNCIgZmlsbD0ibm9uZSIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICAgIDxnIGNsYXNzPSJqcC1pY29uMyBqcC1pY29uLXNlbGVjdGFibGUiIGZpbGw9IiM2MTYxNjEiPgogICAgICAgIDxwYXRoIGZpbGwtcnVsZT0iZXZlbm9kZCIgY2xpcC1ydWxlPSJldmVub2RkIiBkPSJNMTcuMTkgOEgyMFYxMEgxNy45MUMxNy45NiAxMC4zMyAxOCAxMC42NiAxOCAxMVYxMkgyMFYxNEgxOC41SDE4VjE0LjAyNzVDMTUuNzUgMTQuMjc2MiAxNCAxNi4xODM3IDE0IDE4LjVDMTQgMTkuMjA4IDE0LjE2MzUgMTkuODc3OSAxNC40NTQ5IDIwLjQ3MzlDMTMuNzA2MyAyMC44MTE3IDEyLjg3NTcgMjEgMTIgMjFDOS43OCAyMSA3Ljg1IDE5Ljc5IDYuODEgMThINFYxNkg2LjA5QzYuMDQgMTUuNjcgNiAxNS4zNCA2IDE1VjE0SDRWMTJINlYxMUM2IDEwLjY2IDYuMDQgMTAuMzMgNi4wOSAxMEg0VjhINi44MUM3LjI2IDcuMjIgNy44OCA2LjU1IDguNjIgNi4wNEw3IDQuNDFMOC40MSAzTDEwLjU5IDUuMTdDMTEuMDQgNS4wNiAxMS41MSA1IDEyIDVDMTIuNDkgNSAxMi45NiA1LjA2IDEzLjQyIDUuMTdMMTUuNTkgM0wxNyA0LjQxTDE1LjM3IDYuMDRDMTYuMTIgNi41NSAxNi43NCA3LjIyIDE3LjE5IDhaTTEwIDE2SDE0VjE0SDEwVjE2Wk0xMCAxMkgxNFYxMEgxMFYxMloiIGZpbGw9IiM2MTYxNjEiLz4KICAgICAgICA8cGF0aCBkPSJNMjIgMTguNUMyMiAyMC40MzMgMjAuNDMzIDIyIDE4LjUgMjJDMTYuNTY3IDIyIDE1IDIwLjQzMyAxNSAxOC41QzE1IDE2LjU2NyAxNi41NjcgMTUgMTguNSAxNUMyMC40MzMgMTUgMjIgMTYuNTY3IDIyIDE4LjVaIiBmaWxsPSIjNjE2MTYxIi8+CiAgICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-bug: url(data:image/svg+xml;base64,PHN2ZyB2aWV3Qm94PSIwIDAgMjQgMjQiIHdpZHRoPSIxNiIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICA8ZyBjbGFzcz0ianAtaWNvbjMganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjNjE2MTYxIj4KICAgIDxwYXRoIGQ9Ik0yMCA4aC0yLjgxYy0uNDUtLjc4LTEuMDctMS40NS0xLjgyLTEuOTZMMTcgNC40MSAxNS41OSAzbC0yLjE3IDIuMTdDMTIuOTYgNS4wNiAxMi40OSA1IDEyIDVjLS40OSAwLS45Ni4wNi0xLjQxLjE3TDguNDEgMyA3IDQuNDFsMS42MiAxLjYzQzcuODggNi41NSA3LjI2IDcuMjIgNi44MSA4SDR2MmgyLjA5Yy0uMDUuMzMtLjA5LjY2LS4wOSAxdjFINHYyaDJ2MWMwIC4zNC4wNC42Ny4wOSAxSDR2MmgyLjgxYzEuMDQgMS43OSAyLjk3IDMgNS4xOSAzczQuMTUtMS4yMSA1LjE5LTNIMjB2LTJoLTIuMDljLjA1LS4zMy4wOS0uNjYuMDktMXYtMWgydi0yaC0ydi0xYzAtLjM0LS4wNC0uNjctLjA5LTFIMjBWOHptLTYgOGgtNHYtMmg0djJ6bTAtNGgtNHYtMmg0djJ6Ii8+CiAgPC9nPgo8L3N2Zz4K);
  --jp-icon-build: url(data:image/svg+xml;base64,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);
  --jp-icon-caret-down-empty-thin: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDIwIDIwIj4KCTxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSIgc2hhcGUtcmVuZGVyaW5nPSJnZW9tZXRyaWNQcmVjaXNpb24iPgoJCTxwb2x5Z29uIGNsYXNzPSJzdDEiIHBvaW50cz0iOS45LDEzLjYgMy42LDcuNCA0LjQsNi42IDkuOSwxMi4yIDE1LjQsNi43IDE2LjEsNy40ICIvPgoJPC9nPgo8L3N2Zz4K);
  --jp-icon-caret-down-empty: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDE4IDE4Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiIHNoYXBlLXJlbmRlcmluZz0iZ2VvbWV0cmljUHJlY2lzaW9uIj4KICAgIDxwYXRoIGQ9Ik01LjIsNS45TDksOS43bDMuOC0zLjhsMS4yLDEuMmwtNC45LDVsLTQuOS01TDUuMiw1Ljl6Ii8+CiAgPC9nPgo8L3N2Zz4K);
  --jp-icon-caret-down: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDE4IDE4Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiIHNoYXBlLXJlbmRlcmluZz0iZ2VvbWV0cmljUHJlY2lzaW9uIj4KICAgIDxwYXRoIGQ9Ik01LjIsNy41TDksMTEuMmwzLjgtMy44SDUuMnoiLz4KICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-caret-left: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDE4IDE4Ij4KCTxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSIgc2hhcGUtcmVuZGVyaW5nPSJnZW9tZXRyaWNQcmVjaXNpb24iPgoJCTxwYXRoIGQ9Ik0xMC44LDEyLjhMNy4xLDlsMy44LTMuOGwwLDcuNkgxMC44eiIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-caret-right: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDE4IDE4Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiIHNoYXBlLXJlbmRlcmluZz0iZ2VvbWV0cmljUHJlY2lzaW9uIj4KICAgIDxwYXRoIGQ9Ik03LjIsNS4yTDEwLjksOWwtMy44LDMuOFY1LjJINy4yeiIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-caret-up-empty-thin: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDIwIDIwIj4KCTxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSIgc2hhcGUtcmVuZGVyaW5nPSJnZW9tZXRyaWNQcmVjaXNpb24iPgoJCTxwb2x5Z29uIGNsYXNzPSJzdDEiIHBvaW50cz0iMTUuNCwxMy4zIDkuOSw3LjcgNC40LDEzLjIgMy42LDEyLjUgOS45LDYuMyAxNi4xLDEyLjYgIi8+Cgk8L2c+Cjwvc3ZnPgo=);
  --jp-icon-caret-up: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDE4IDE4Ij4KCTxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSIgc2hhcGUtcmVuZGVyaW5nPSJnZW9tZXRyaWNQcmVjaXNpb24iPgoJCTxwYXRoIGQ9Ik01LjIsMTAuNUw5LDYuOGwzLjgsMy44SDUuMnoiLz4KICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-case-sensitive: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDIwIDIwIj4KICA8ZyBjbGFzcz0ianAtaWNvbjIiIGZpbGw9IiM0MTQxNDEiPgogICAgPHJlY3QgeD0iMiIgeT0iMiIgd2lkdGg9IjE2IiBoZWlnaHQ9IjE2Ii8+CiAgPC9nPgogIDxnIGNsYXNzPSJqcC1pY29uLWFjY2VudDIiIGZpbGw9IiNGRkYiPgogICAgPHBhdGggZD0iTTcuNiw4aDAuOWwzLjUsOGgtMS4xTDEwLDE0SDZsLTAuOSwySDRMNy42LDh6IE04LDkuMUw2LjQsMTNoMy4yTDgsOS4xeiIvPgogICAgPHBhdGggZD0iTTE2LjYsOS44Yy0wLjIsMC4xLTAuNCwwLjEtMC43LDAuMWMtMC4yLDAtMC40LTAuMS0wLjYtMC4yYy0wLjEtMC4xLTAuMi0wLjQtMC4yLTAuNyBjLTAuMywwLjMtMC42LDAuNS0wLjksMC43Yy0wLjMsMC4xLTAuNywwLjItMS4xLDAuMmMtMC4zLDAtMC41LDAtMC43LTAuMWMtMC4yLTAuMS0wLjQtMC4yLTAuNi0wLjNjLTAuMi0wLjEtMC4zLTAuMy0wLjQtMC41IGMtMC4xLTAuMi0wLjEtMC40LTAuMS0wLjdjMC0wLjMsMC4xLTAuNiwwLjItMC44YzAuMS0wLjIsMC4zLTAuNCwwLjQtMC41QzEyLDcsMTIuMiw2LjksMTIuNSw2LjhjMC4yLTAuMSwwLjUtMC4xLDAuNy0wLjIgYzAuMy0wLjEsMC41LTAuMSwwLjctMC4xYzAuMiwwLDAuNC0wLjEsMC42LTAuMWMwLjIsMCwwLjMtMC4xLDAuNC0wLjJjMC4xLTAuMSwwLjItMC4yLDAuMi0wLjRjMC0xLTEuMS0xLTEuMy0xIGMtMC40LDAtMS40LDAtMS40LDEuMmgtMC45YzAtMC40LDAuMS0wLjcsMC4yLTFjMC4xLTAuMiwwLjMtMC40LDAuNS0wLjZjMC4yLTAuMiwwLjUtMC4zLDAuOC0wLjNDMTMuMyw0LDEzLjYsNCwxMy45LDQgYzAuMywwLDAuNSwwLDAuOCwwLjFjMC4zLDAsMC41LDAuMSwwLjcsMC4yYzAuMiwwLjEsMC40LDAuMywwLjUsMC41QzE2LDUsMTYsNS4yLDE2LDUuNnYyLjljMCwwLjIsMCwwLjQsMCwwLjUgYzAsMC4xLDAuMSwwLjIsMC4zLDAuMmMwLjEsMCwwLjIsMCwwLjMsMFY5Ljh6IE0xNS4yLDYuOWMtMS4yLDAuNi0zLjEsMC4yLTMuMSwxLjRjMCwxLjQsMy4xLDEsMy4xLTAuNVY2Ljl6Ii8+CiAgPC9nPgo8L3N2Zz4K);
  --jp-icon-check: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjNjE2MTYxIj4KICAgIDxwYXRoIGQ9Ik05IDE2LjE3TDQuODMgMTJsLTEuNDIgMS40MUw5IDE5IDIxIDdsLTEuNDEtMS40MXoiLz4KICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-circle-empty: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTEyIDJDNi40NyAyIDIgNi40NyAyIDEyczQuNDcgMTAgMTAgMTAgMTAtNC40NyAxMC0xMFMxNy41MyAyIDEyIDJ6bTAgMThjLTQuNDEgMC04LTMuNTktOC04czMuNTktOCA4LTggOCAzLjU5IDggOC0zLjU5IDgtOCA4eiIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-circle: url(data:image/svg+xml;base64,PHN2ZyB2aWV3Qm94PSIwIDAgMTggMTgiIHdpZHRoPSIxNiIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPGNpcmNsZSBjeD0iOSIgY3k9IjkiIHI9IjgiLz4KICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-clear: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8bWFzayBpZD0iZG9udXRIb2xlIj4KICAgIDxyZWN0IHdpZHRoPSIyNCIgaGVpZ2h0PSIyNCIgZmlsbD0id2hpdGUiIC8+CiAgICA8Y2lyY2xlIGN4PSIxMiIgY3k9IjEyIiByPSI4IiBmaWxsPSJibGFjayIvPgogIDwvbWFzaz4KCiAgPGcgY2xhc3M9ImpwLWljb24zIiBmaWxsPSIjNjE2MTYxIj4KICAgIDxyZWN0IGhlaWdodD0iMTgiIHdpZHRoPSIyIiB4PSIxMSIgeT0iMyIgdHJhbnNmb3JtPSJyb3RhdGUoMzE1LCAxMiwgMTIpIi8+CiAgICA8Y2lyY2xlIGN4PSIxMiIgY3k9IjEyIiByPSIxMCIgbWFzaz0idXJsKCNkb251dEhvbGUpIi8+CiAgPC9nPgo8L3N2Zz4K);
  --jp-icon-close: url(data:image/svg+xml;base64,PHN2ZyB2aWV3Qm94PSIwIDAgMjQgMjQiIHdpZHRoPSIxNiIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICA8ZyBjbGFzcz0ianAtaWNvbi1ub25lIGpwLWljb24tc2VsZWN0YWJsZS1pbnZlcnNlIGpwLWljb24zLWhvdmVyIiBmaWxsPSJub25lIj4KICAgIDxjaXJjbGUgY3g9IjEyIiBjeT0iMTIiIHI9IjExIi8+CiAgPC9nPgoKICA8ZyBjbGFzcz0ianAtaWNvbjMganAtaWNvbi1zZWxlY3RhYmxlIGpwLWljb24tYWNjZW50Mi1ob3ZlciIgZmlsbD0iIzYxNjE2MSI+CiAgICA8cGF0aCBkPSJNMTkgNi40MUwxNy41OSA1IDEyIDEwLjU5IDYuNDEgNSA1IDYuNDEgMTAuNTkgMTIgNSAxNy41OSA2LjQxIDE5IDEyIDEzLjQxIDE3LjU5IDE5IDE5IDE3LjU5IDEzLjQxIDEyeiIvPgogIDwvZz4KCiAgPGcgY2xhc3M9ImpwLWljb24tbm9uZSBqcC1pY29uLWJ1c3kiIGZpbGw9Im5vbmUiPgogICAgPGNpcmNsZSBjeD0iMTIiIGN5PSIxMiIgcj0iNyIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-code-check: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIyNCIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjNjE2MTYxIiBzaGFwZS1yZW5kZXJpbmc9Imdlb21ldHJpY1ByZWNpc2lvbiI+CiAgICA8cGF0aCBkPSJNNi41OSwzLjQxTDIsOEw2LjU5LDEyLjZMOCwxMS4xOEw0LjgyLDhMOCw0LjgyTDYuNTksMy40MU0xMi40MSwzLjQxTDExLDQuODJMMTQuMTgsOEwxMSwxMS4xOEwxMi40MSwxMi42TDE3LDhMMTIuNDEsMy40MU0yMS41OSwxMS41OUwxMy41LDE5LjY4TDkuODMsMTZMOC40MiwxNy40MUwxMy41LDIyLjVMMjMsMTNMMjEuNTksMTEuNTlaIiAvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-code: url(data:image/svg+xml;base64,PHN2ZyB3aWR0aD0iMjIiIGhlaWdodD0iMjIiIHZpZXdCb3g9IjAgMCAyOCAyOCIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KCTxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSI+CgkJPHBhdGggZD0iTTExLjQgMTguNkw2LjggMTRMMTEuNCA5LjRMMTAgOEw0IDE0TDEwIDIwTDExLjQgMTguNlpNMTYuNiAxOC42TDIxLjIgMTRMMTYuNiA5LjRMMTggOEwyNCAxNEwxOCAyMEwxNi42IDE4LjZWMTguNloiLz4KCTwvZz4KPC9zdmc+Cg==);
  --jp-icon-collapse-all: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICAgIDxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSI+CiAgICAgICAgPHBhdGgKICAgICAgICAgICAgZD0iTTggMmMxIDAgMTEgMCAxMiAwczIgMSAyIDJjMCAxIDAgMTEgMCAxMnMwIDItMiAyQzIwIDE0IDIwIDQgMjAgNFMxMCA0IDYgNGMwLTIgMS0yIDItMnoiIC8+CiAgICAgICAgPHBhdGgKICAgICAgICAgICAgZD0iTTE4IDhjMC0xLTEtMi0yLTJTNSA2IDQgNnMtMiAxLTIgMmMwIDEgMCAxMSAwIDEyczEgMiAyIDJjMSAwIDExIDAgMTIgMHMyLTEgMi0yYzAtMSAwLTExIDAtMTJ6bS0yIDB2MTJINFY4eiIgLz4KICAgICAgICA8cGF0aCBkPSJNNiAxM3YyaDh2LTJ6IiAvPgogICAgPC9nPgo8L3N2Zz4K);
  --jp-icon-console: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDIwMCAyMDAiPgogIDxnIGNsYXNzPSJqcC1jb25zb2xlLWljb24tYmFja2dyb3VuZC1jb2xvciBqcC1pY29uLXNlbGVjdGFibGUiIGZpbGw9IiMwMjg4RDEiPgogICAgPHBhdGggZD0iTTIwIDE5LjhoMTYwdjE1OS45SDIweiIvPgogIDwvZz4KICA8ZyBjbGFzcz0ianAtY29uc29sZS1pY29uLWNvbG9yIGpwLWljb24tc2VsZWN0YWJsZS1pbnZlcnNlIiBmaWxsPSIjZmZmIj4KICAgIDxwYXRoIGQ9Ik0xMDUgMTI3LjNoNDB2MTIuOGgtNDB6TTUxLjEgNzdMNzQgOTkuOWwtMjMuMyAyMy4zIDEwLjUgMTAuNSAyMy4zLTIzLjNMOTUgOTkuOSA4NC41IDg5LjQgNjEuNiA2Ni41eiIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-copy: url(data:image/svg+xml;base64,PHN2ZyB2aWV3Qm94PSIwIDAgMTggMTgiIHdpZHRoPSIxNiIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTExLjksMUgzLjJDMi40LDEsMS43LDEuNywxLjcsMi41djEwLjJoMS41VjIuNWg4LjdWMXogTTE0LjEsMy45aC04Yy0wLjgsMC0xLjUsMC43LTEuNSwxLjV2MTAuMmMwLDAuOCwwLjcsMS41LDEuNSwxLjVoOCBjMC44LDAsMS41LTAuNywxLjUtMS41VjUuNEMxNS41LDQuNiwxNC45LDMuOSwxNC4xLDMuOXogTTE0LjEsMTUuNWgtOFY1LjRoOFYxNS41eiIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-copyright: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIGVuYWJsZS1iYWNrZ3JvdW5kPSJuZXcgMCAwIDI0IDI0IiBoZWlnaHQ9IjI0IiB2aWV3Qm94PSIwIDAgMjQgMjQiIHdpZHRoPSIyNCI+CiAgPGcgY2xhc3M9ImpwLWljb24zIiBmaWxsPSIjNjE2MTYxIj4KICAgIDxwYXRoIGQ9Ik0xMS44OCw5LjE0YzEuMjgsMC4wNiwxLjYxLDEuMTUsMS42MywxLjY2aDEuNzljLTAuMDgtMS45OC0xLjQ5LTMuMTktMy40NS0zLjE5QzkuNjQsNy42MSw4LDksOCwxMi4xNCBjMCwxLjk0LDAuOTMsNC4yNCwzLjg0LDQuMjRjMi4yMiwwLDMuNDEtMS42NSwzLjQ0LTIuOTVoLTEuNzljLTAuMDMsMC41OS0wLjQ1LDEuMzgtMS42MywxLjQ0QzEwLjU1LDE0LjgzLDEwLDEzLjgxLDEwLDEyLjE0IEMxMCw5LjI1LDExLjI4LDkuMTYsMTEuODgsOS4xNHogTTEyLDJDNi40OCwyLDIsNi40OCwyLDEyczQuNDgsMTAsMTAsMTBzMTAtNC40OCwxMC0xMFMxNy41MiwyLDEyLDJ6IE0xMiwyMGMtNC40MSwwLTgtMy41OS04LTggczMuNTktOCw4LThzOCwzLjU5LDgsOFMxNi40MSwyMCwxMiwyMHoiLz4KICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-cut: url(data:image/svg+xml;base64,PHN2ZyB2aWV3Qm94PSIwIDAgMjQgMjQiIHdpZHRoPSIxNiIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTkuNjQgNy42NGMuMjMtLjUuMzYtMS4wNS4zNi0xLjY0IDAtMi4yMS0xLjc5LTQtNC00UzIgMy43OSAyIDZzMS43OSA0IDQgNGMuNTkgMCAxLjE0LS4xMyAxLjY0LS4zNkwxMCAxMmwtMi4zNiAyLjM2QzcuMTQgMTQuMTMgNi41OSAxNCA2IDE0Yy0yLjIxIDAtNCAxLjc5LTQgNHMxLjc5IDQgNCA0IDQtMS43OSA0LTRjMC0uNTktLjEzLTEuMTQtLjM2LTEuNjRMMTIgMTRsNyA3aDN2LTFMOS42NCA3LjY0ek02IDhjLTEuMSAwLTItLjg5LTItMnMuOS0yIDItMiAyIC44OSAyIDItLjkgMi0yIDJ6bTAgMTJjLTEuMSAwLTItLjg5LTItMnMuOS0yIDItMiAyIC44OSAyIDItLjkgMi0yIDJ6bTYtNy41Yy0uMjggMC0uNS0uMjItLjUtLjVzLjIyLS41LjUtLjUuNS4yMi41LjUtLjIyLjUtLjUuNXpNMTkgM2wtNiA2IDIgMiA3LTdWM3oiLz4KICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-delete: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHZpZXdCb3g9IjAgMCAyNCAyNCIgd2lkdGg9IjE2cHgiIGhlaWdodD0iMTZweCI+CiAgICA8cGF0aCBkPSJNMCAwaDI0djI0SDB6IiBmaWxsPSJub25lIiAvPgogICAgPHBhdGggY2xhc3M9ImpwLWljb24zIiBmaWxsPSIjNjI2MjYyIiBkPSJNNiAxOWMwIDEuMS45IDIgMiAyaDhjMS4xIDAgMi0uOSAyLTJWN0g2djEyek0xOSA0aC0zLjVsLTEtMWgtNWwtMSAxSDV2MmgxNFY0eiIgLz4KPC9zdmc+Cg==);
  --jp-icon-download: url(data:image/svg+xml;base64,PHN2ZyB2aWV3Qm94PSIwIDAgMjQgMjQiIHdpZHRoPSIxNiIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTE5IDloLTRWM0g5djZINWw3IDcgNy03ek01IDE4djJoMTR2LTJINXoiLz4KICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-duplicate: url(data:image/svg+xml;base64,PHN2ZyB3aWR0aD0iMTQiIGhlaWdodD0iMTQiIHZpZXdCb3g9IjAgMCAxNCAxNCIgZmlsbD0ibm9uZSIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KPHBhdGggY2xhc3M9ImpwLWljb24zIiBmaWxsLXJ1bGU9ImV2ZW5vZGQiIGNsaXAtcnVsZT0iZXZlbm9kZCIgZD0iTTIuNzk5OTggMC44NzVIOC44OTU4MkM5LjIwMDYxIDAuODc1IDkuNDQ5OTggMS4xMzkxNCA5LjQ0OTk4IDEuNDYxOThDOS40NDk5OCAxLjc4NDgyIDkuMjAwNjEgMi4wNDg5NiA4Ljg5NTgyIDIuMDQ4OTZIMy4zNTQxNUMzLjA0OTM2IDIuMDQ4OTYgMi43OTk5OCAyLjMxMzEgMi43OTk5OCAyLjYzNTk0VjkuNjc5NjlDMi43OTk5OCAxMC4wMDI1IDIuNTUwNjEgMTAuMjY2NyAyLjI0NTgyIDEwLjI2NjdDMS45NDEwMyAxMC4yNjY3IDEuNjkxNjUgMTAuMDAyNSAxLjY5MTY1IDkuNjc5NjlWMi4wNDg5NkMxLjY5MTY1IDEuNDAzMjggMi4xOTA0IDAuODc1IDIuNzk5OTggMC44NzVaTTUuMzY2NjUgMTEuOVY0LjU1SDExLjA4MzNWMTEuOUg1LjM2NjY1Wk00LjE0MTY1IDQuMTQxNjdDNC4xNDE2NSAzLjY5MDYzIDQuNTA3MjggMy4zMjUgNC45NTgzMiAzLjMyNUgxMS40OTE3QzExLjk0MjcgMy4zMjUgMTIuMzA4MyAzLjY5MDYzIDEyLjMwODMgNC4xNDE2N1YxMi4zMDgzQzEyLjMwODMgMTIuNzU5NCAxMS45NDI3IDEzLjEyNSAxMS40OTE3IDEzLjEyNUg0Ljk1ODMyQzQuNTA3MjggMTMuMTI1IDQuMTQxNjUgMTIuNzU5NCA0LjE0MTY1IDEyLjMwODNWNC4xNDE2N1oiIGZpbGw9IiM2MTYxNjEiLz4KPHBhdGggY2xhc3M9ImpwLWljb24zIiBkPSJNOS40MzU3NCA4LjI2NTA3SDguMzY0MzFWOS4zMzY1QzguMzY0MzEgOS40NTQzNSA4LjI2Nzg4IDkuNTUwNzggOC4xNTAwMiA5LjU1MDc4QzguMDMyMTcgOS41NTA3OCA3LjkzNTc0IDkuNDU0MzUgNy45MzU3NCA5LjMzNjVWOC4yNjUwN0g2Ljg2NDMxQzYuNzQ2NDUgOC4yNjUwNyA2LjY1MDAyIDguMTY4NjQgNi42NTAwMiA4LjA1MDc4QzYuNjUwMDIgNy45MzI5MiA2Ljc0NjQ1IDcuODM2NSA2Ljg2NDMxIDcuODM2NUg3LjkzNTc0VjYuNzY1MDdDNy45MzU3NCA2LjY0NzIxIDguMDMyMTcgNi41NTA3OCA4LjE1MDAyIDYuNTUwNzhDOC4yNjc4OCA2LjU1MDc4IDguMzY0MzEgNi42NDcyMSA4LjM2NDMxIDYuNzY1MDdWNy44MzY1SDkuNDM1NzRDOS41NTM2IDcuODM2NSA5LjY1MDAyIDcuOTMyOTIgOS42NTAwMiA4LjA1MDc4QzkuNjUwMDIgOC4xNjg2NCA5LjU1MzYgOC4yNjUwNyA5LjQzNTc0IDguMjY1MDdaIiBmaWxsPSIjNjE2MTYxIiBzdHJva2U9IiM2MTYxNjEiIHN0cm9rZS13aWR0aD0iMC41Ii8+Cjwvc3ZnPgo=);
  --jp-icon-edit: url(data:image/svg+xml;base64,PHN2ZyB2aWV3Qm94PSIwIDAgMjQgMjQiIHdpZHRoPSIxNiIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTMgMTcuMjVWMjFoMy43NUwxNy44MSA5Ljk0bC0zLjc1LTMuNzVMMyAxNy4yNXpNMjAuNzEgNy4wNGMuMzktLjM5LjM5LTEuMDIgMC0xLjQxbC0yLjM0LTIuMzRjLS4zOS0uMzktMS4wMi0uMzktMS40MSAwbC0xLjgzIDEuODMgMy43NSAzLjc1IDEuODMtMS44M3oiLz4KICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-ellipses: url(data:image/svg+xml;base64,PHN2ZyB2aWV3Qm94PSIwIDAgMjQgMjQiIHdpZHRoPSIxNiIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPGNpcmNsZSBjeD0iNSIgY3k9IjEyIiByPSIyIi8+CiAgICA8Y2lyY2xlIGN4PSIxMiIgY3k9IjEyIiByPSIyIi8+CiAgICA8Y2lyY2xlIGN4PSIxOSIgY3k9IjEyIiByPSIyIi8+CiAgPC9nPgo8L3N2Zz4K);
  --jp-icon-error: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KPGcgY2xhc3M9ImpwLWljb24zIiBmaWxsPSIjNjE2MTYxIj48Y2lyY2xlIGN4PSIxMiIgY3k9IjE5IiByPSIyIi8+PHBhdGggZD0iTTEwIDNoNHYxMmgtNHoiLz48L2c+CjxwYXRoIGZpbGw9Im5vbmUiIGQ9Ik0wIDBoMjR2MjRIMHoiLz4KPC9zdmc+Cg==);
  --jp-icon-expand-all: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICAgIDxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSI+CiAgICAgICAgPHBhdGgKICAgICAgICAgICAgZD0iTTggMmMxIDAgMTEgMCAxMiAwczIgMSAyIDJjMCAxIDAgMTEgMCAxMnMwIDItMiAyQzIwIDE0IDIwIDQgMjAgNFMxMCA0IDYgNGMwLTIgMS0yIDItMnoiIC8+CiAgICAgICAgPHBhdGgKICAgICAgICAgICAgZD0iTTE4IDhjMC0xLTEtMi0yLTJTNSA2IDQgNnMtMiAxLTIgMmMwIDEgMCAxMSAwIDEyczEgMiAyIDJjMSAwIDExIDAgMTIgMHMyLTEgMi0yYzAtMSAwLTExIDAtMTJ6bS0yIDB2MTJINFY4eiIgLz4KICAgICAgICA8cGF0aCBkPSJNMTEgMTBIOXYzSDZ2MmgzdjNoMnYtM2gzdi0yaC0zeiIgLz4KICAgIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-extension: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTIwLjUgMTFIMTlWN2MwLTEuMS0uOS0yLTItMmgtNFYzLjVDMTMgMi4xMiAxMS44OCAxIDEwLjUgMVM4IDIuMTIgOCAzLjVWNUg0Yy0xLjEgMC0xLjk5LjktMS45OSAydjMuOEgzLjVjMS40OSAwIDIuNyAxLjIxIDIuNyAyLjdzLTEuMjEgMi43LTIuNyAyLjdIMlYyMGMwIDEuMS45IDIgMiAyaDMuOHYtMS41YzAtMS40OSAxLjIxLTIuNyAyLjctMi43IDEuNDkgMCAyLjcgMS4yMSAyLjcgMi43VjIySDE3YzEuMSAwIDItLjkgMi0ydi00aDEuNWMxLjM4IDAgMi41LTEuMTIgMi41LTIuNVMyMS44OCAxMSAyMC41IDExeiIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-fast-forward: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIyNCIgaGVpZ2h0PSIyNCIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICAgIDxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSI+CiAgICAgICAgPHBhdGggZD0iTTQgMThsOC41LTZMNCA2djEyem05LTEydjEybDguNS02TDEzIDZ6Ii8+CiAgICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-file-upload: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTkgMTZoNnYtNmg0bC03LTctNyA3aDR6bS00IDJoMTR2Mkg1eiIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-file: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDIyIDIyIj4KICA8cGF0aCBjbGFzcz0ianAtaWNvbjMganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjNjE2MTYxIiBkPSJNMTkuMyA4LjJsLTUuNS01LjVjLS4zLS4zLS43LS41LTEuMi0uNUgzLjljLS44LjEtMS42LjktMS42IDEuOHYxNC4xYzAgLjkuNyAxLjYgMS42IDEuNmgxNC4yYy45IDAgMS42LS43IDEuNi0xLjZWOS40Yy4xLS41LS4xLS45LS40LTEuMnptLTUuOC0zLjNsMy40IDMuNmgtMy40VjQuOXptMy45IDEyLjdINC43Yy0uMSAwLS4yIDAtLjItLjJWNC43YzAtLjIuMS0uMy4yLS4zaDcuMnY0LjRzMCAuOC4zIDEuMWMuMy4zIDEuMS4zIDEuMS4zaDQuM3Y3LjJzLS4xLjItLjIuMnoiLz4KPC9zdmc+Cg==);
  --jp-icon-filter-dot: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiNGRkYiPgogICAgPHBhdGggZD0iTTE0LDEyVjE5Ljg4QzE0LjA0LDIwLjE4IDEzLjk0LDIwLjUgMTMuNzEsMjAuNzFDMTMuMzIsMjEuMSAxMi42OSwyMS4xIDEyLjMsMjAuNzFMMTAuMjksMTguN0MxMC4wNiwxOC40NyA5Ljk2LDE4LjE2IDEwLDE3Ljg3VjEySDkuOTdMNC4yMSw0LjYyQzMuODcsNC4xOSAzLjk1LDMuNTYgNC4zOCwzLjIyQzQuNTcsMy4wOCA0Ljc4LDMgNSwzVjNIMTlWM0MxOS4yMiwzIDE5LjQzLDMuMDggMTkuNjIsMy4yMkMyMC4wNSwzLjU2IDIwLjEzLDQuMTkgMTkuNzksNC42MkwxNC4wMywxMkgxNFoiIC8+CiAgPC9nPgogIDxnIGNsYXNzPSJqcC1pY29uLWRvdCIgZmlsbD0iI0ZGRiI+CiAgICA8Y2lyY2xlIGN4PSIxOCIgY3k9IjE3IiByPSIzIj48L2NpcmNsZT4KICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-filter-list: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTEwIDE4aDR2LTJoLTR2MnpNMyA2djJoMThWNkgzem0zIDdoMTJ2LTJINnYyeiIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-filter: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiNGRkYiPgogICAgPHBhdGggZD0iTTE0LDEyVjE5Ljg4QzE0LjA0LDIwLjE4IDEzLjk0LDIwLjUgMTMuNzEsMjAuNzFDMTMuMzIsMjEuMSAxMi42OSwyMS4xIDEyLjMsMjAuNzFMMTAuMjksMTguN0MxMC4wNiwxOC40NyA5Ljk2LDE4LjE2IDEwLDE3Ljg3VjEySDkuOTdMNC4yMSw0LjYyQzMuODcsNC4xOSAzLjk1LDMuNTYgNC4zOCwzLjIyQzQuNTcsMy4wOCA0Ljc4LDMgNSwzVjNIMTlWM0MxOS4yMiwzIDE5LjQzLDMuMDggMTkuNjIsMy4yMkMyMC4wNSwzLjU2IDIwLjEzLDQuMTkgMTkuNzksNC42MkwxNC4wMywxMkgxNFoiIC8+CiAgPC9nPgo8L3N2Zz4K);
  --jp-icon-folder-favorite: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIGhlaWdodD0iMjRweCIgdmlld0JveD0iMCAwIDI0IDI0IiB3aWR0aD0iMjRweCIgZmlsbD0iIzAwMDAwMCI+CiAgPHBhdGggZD0iTTAgMGgyNHYyNEgwVjB6IiBmaWxsPSJub25lIi8+PHBhdGggY2xhc3M9ImpwLWljb24zIGpwLWljb24tc2VsZWN0YWJsZSIgZmlsbD0iIzYxNjE2MSIgZD0iTTIwIDZoLThsLTItMkg0Yy0xLjEgMC0yIC45LTIgMnYxMmMwIDEuMS45IDIgMiAyaDE2YzEuMSAwIDItLjkgMi0yVjhjMC0xLjEtLjktMi0yLTJ6bS0yLjA2IDExTDE1IDE1LjI4IDEyLjA2IDE3bC43OC0zLjMzLTIuNTktMi4yNCAzLjQxLS4yOUwxNSA4bDEuMzQgMy4xNCAzLjQxLjI5LTIuNTkgMi4yNC43OCAzLjMzeiIvPgo8L3N2Zz4K);
  --jp-icon-folder: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8cGF0aCBjbGFzcz0ianAtaWNvbjMganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjNjE2MTYxIiBkPSJNMTAgNEg0Yy0xLjEgMC0xLjk5LjktMS45OSAyTDIgMThjMCAxLjEuOSAyIDIgMmgxNmMxLjEgMCAyLS45IDItMlY4YzAtMS4xLS45LTItMi0yaC04bC0yLTJ6Ii8+Cjwvc3ZnPgo=);
  --jp-icon-home: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIGhlaWdodD0iMjRweCIgdmlld0JveD0iMCAwIDI0IDI0IiB3aWR0aD0iMjRweCIgZmlsbD0iIzAwMDAwMCI+CiAgPHBhdGggZD0iTTAgMGgyNHYyNEgweiIgZmlsbD0ibm9uZSIvPjxwYXRoIGNsYXNzPSJqcC1pY29uMyBqcC1pY29uLXNlbGVjdGFibGUiIGZpbGw9IiM2MTYxNjEiIGQ9Ik0xMCAyMHYtNmg0djZoNXYtOGgzTDEyIDMgMiAxMmgzdjh6Ii8+Cjwvc3ZnPgo=);
  --jp-icon-html5: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDUxMiA1MTIiPgogIDxwYXRoIGNsYXNzPSJqcC1pY29uMCBqcC1pY29uLXNlbGVjdGFibGUiIGZpbGw9IiMwMDAiIGQ9Ik0xMDguNCAwaDIzdjIyLjhoMjEuMlYwaDIzdjY5aC0yM1Y0NmgtMjF2MjNoLTIzLjJNMjA2IDIzaC0yMC4zVjBoNjMuN3YyM0gyMjl2NDZoLTIzbTUzLjUtNjloMjQuMWwxNC44IDI0LjNMMzEzLjIgMGgyNC4xdjY5aC0yM1YzNC44bC0xNi4xIDI0LjgtMTYuMS0yNC44VjY5aC0yMi42bTg5LjItNjloMjN2NDYuMmgzMi42VjY5aC01NS42Ii8+CiAgPHBhdGggY2xhc3M9ImpwLWljb24tc2VsZWN0YWJsZSIgZmlsbD0iI2U0NGQyNiIgZD0iTTEwNy42IDQ3MWwtMzMtMzcwLjRoMzYyLjhsLTMzIDM3MC4yTDI1NS43IDUxMiIvPgogIDxwYXRoIGNsYXNzPSJqcC1pY29uLXNlbGVjdGFibGUiIGZpbGw9IiNmMTY1MjkiIGQ9Ik0yNTYgNDgwLjVWMTMxaDE0OC4zTDM3NiA0NDciLz4KICA8cGF0aCBjbGFzcz0ianAtaWNvbi1zZWxlY3RhYmxlLWludmVyc2UiIGZpbGw9IiNlYmViZWIiIGQ9Ik0xNDIgMTc2LjNoMTE0djQ1LjRoLTY0LjJsNC4yIDQ2LjVoNjB2NDUuM0gxNTQuNG0yIDIyLjhIMjAybDMuMiAzNi4zIDUwLjggMTMuNnY0Ny40bC05My4yLTI2Ii8+CiAgPHBhdGggY2xhc3M9ImpwLWljb24tc2VsZWN0YWJsZS1pbnZlcnNlIiBmaWxsPSIjZmZmIiBkPSJNMzY5LjYgMTc2LjNIMjU1Ljh2NDUuNGgxMDkuNm0tNC4xIDQ2LjVIMjU1Ljh2NDUuNGg1NmwtNS4zIDU5LTUwLjcgMTMuNnY0Ny4ybDkzLTI1LjgiLz4KPC9zdmc+Cg==);
  --jp-icon-image: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDIyIDIyIj4KICA8cGF0aCBjbGFzcz0ianAtaWNvbi1icmFuZDQganAtaWNvbi1zZWxlY3RhYmxlLWludmVyc2UiIGZpbGw9IiNGRkYiIGQ9Ik0yLjIgMi4yaDE3LjV2MTcuNUgyLjJ6Ii8+CiAgPHBhdGggY2xhc3M9ImpwLWljb24tYnJhbmQwIGpwLWljb24tc2VsZWN0YWJsZSIgZmlsbD0iIzNGNTFCNSIgZD0iTTIuMiAyLjJ2MTcuNWgxNy41bC4xLTE3LjVIMi4yem0xMi4xIDIuMmMxLjIgMCAyLjIgMSAyLjIgMi4ycy0xIDIuMi0yLjIgMi4yLTIuMi0xLTIuMi0yLjIgMS0yLjIgMi4yLTIuMnpNNC40IDE3LjZsMy4zLTguOCAzLjMgNi42IDIuMi0zLjIgNC40IDUuNEg0LjR6Ii8+Cjwvc3ZnPgo=);
  --jp-icon-info: url(data:image/svg+xml;base64,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);
  --jp-icon-inspector: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8cGF0aCBjbGFzcz0ianAtaW5zcGVjdG9yLWljb24tY29sb3IganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjNjE2MTYxIiBkPSJNMjAgNEg0Yy0xLjEgMC0xLjk5LjktMS45OSAyTDIgMThjMCAxLjEuOSAyIDIgMmgxNmMxLjEgMCAyLS45IDItMlY2YzAtMS4xLS45LTItMi0yem0tNSAxNEg0di00aDExdjR6bTAtNUg0VjloMTF2NHptNSA1aC00VjloNHY5eiIvPgo8L3N2Zz4K);
  --jp-icon-json: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDIyIDIyIj4KICA8ZyBjbGFzcz0ianAtanNvbi1pY29uLWNvbG9yIGpwLWljb24tc2VsZWN0YWJsZSIgZmlsbD0iI0Y5QTgyNSI+CiAgICA8cGF0aCBkPSJNMjAuMiAxMS44Yy0xLjYgMC0xLjcuNS0xLjcgMSAwIC40LjEuOS4xIDEuMy4xLjUuMS45LjEgMS4zIDAgMS43LTEuNCAyLjMtMy41IDIuM2gtLjl2LTEuOWguNWMxLjEgMCAxLjQgMCAxLjQtLjggMC0uMyAwLS42LS4xLTEgMC0uNC0uMS0uOC0uMS0xLjIgMC0xLjMgMC0xLjggMS4zLTItMS4zLS4yLTEuMy0uNy0xLjMtMiAwLS40LjEtLjguMS0xLjIuMS0uNC4xLS43LjEtMSAwLS44LS40LS43LTEuNC0uOGgtLjVWNC4xaC45YzIuMiAwIDMuNS43IDMuNSAyLjMgMCAuNC0uMS45LS4xIDEuMy0uMS41LS4xLjktLjEgMS4zIDAgLjUuMiAxIDEuNyAxdjEuOHpNMS44IDEwLjFjMS42IDAgMS43LS41IDEuNy0xIDAtLjQtLjEtLjktLjEtMS4zLS4xLS41LS4xLS45LS4xLTEuMyAwLTEuNiAxLjQtMi4zIDMuNS0yLjNoLjl2MS45aC0uNWMtMSAwLTEuNCAwLTEuNC44IDAgLjMgMCAuNi4xIDEgMCAuMi4xLjYuMSAxIDAgMS4zIDAgMS44LTEuMyAyQzYgMTEuMiA2IDExLjcgNiAxM2MwIC40LS4xLjgtLjEgMS4yLS4xLjMtLjEuNy0uMSAxIDAgLjguMy44IDEuNC44aC41djEuOWgtLjljLTIuMSAwLTMuNS0uNi0zLjUtMi4zIDAtLjQuMS0uOS4xLTEuMy4xLS41LjEtLjkuMS0xLjMgMC0uNS0uMi0xLTEuNy0xdi0xLjl6Ii8+CiAgICA8Y2lyY2xlIGN4PSIxMSIgY3k9IjEzLjgiIHI9IjIuMSIvPgogICAgPGNpcmNsZSBjeD0iMTEiIGN5PSI4LjIiIHI9IjIuMSIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-julia: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDMyNSAzMDAiPgogIDxnIGNsYXNzPSJqcC1icmFuZDAganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjY2IzYzMzIj4KICAgIDxwYXRoIGQ9Ik0gMTUwLjg5ODQzOCAyMjUgQyAxNTAuODk4NDM4IDI2Ni40MjE4NzUgMTE3LjMyMDMxMiAzMDAgNzUuODk4NDM4IDMwMCBDIDM0LjQ3NjU2MiAzMDAgMC44OTg0MzggMjY2LjQyMTg3NSAwLjg5ODQzOCAyMjUgQyAwLjg5ODQzOCAxODMuNTc4MTI1IDM0LjQ3NjU2MiAxNTAgNzUuODk4NDM4IDE1MCBDIDExNy4zMjAzMTIgMTUwIDE1MC44OTg0MzggMTgzLjU3ODEyNSAxNTAuODk4NDM4IDIyNSIvPgogIDwvZz4KICA8ZyBjbGFzcz0ianAtYnJhbmQwIGpwLWljb24tc2VsZWN0YWJsZSIgZmlsbD0iIzM4OTgyNiI+CiAgICA8cGF0aCBkPSJNIDIzNy41IDc1IEMgMjM3LjUgMTE2LjQyMTg3NSAyMDMuOTIxODc1IDE1MCAxNjIuNSAxNTAgQyAxMjEuMDc4MTI1IDE1MCA4Ny41IDExNi40MjE4NzUgODcuNSA3NSBDIDg3LjUgMzMuNTc4MTI1IDEyMS4wNzgxMjUgMCAxNjIuNSAwIEMgMjAzLjkyMTg3NSAwIDIzNy41IDMzLjU3ODEyNSAyMzcuNSA3NSIvPgogIDwvZz4KICA8ZyBjbGFzcz0ianAtYnJhbmQwIGpwLWljb24tc2VsZWN0YWJsZSIgZmlsbD0iIzk1NThiMiI+CiAgICA8cGF0aCBkPSJNIDMyNC4xMDE1NjIgMjI1IEMgMzI0LjEwMTU2MiAyNjYuNDIxODc1IDI5MC41MjM0MzggMzAwIDI0OS4xMDE1NjIgMzAwIEMgMjA3LjY3OTY4OCAzMDAgMTc0LjEwMTU2MiAyNjYuNDIxODc1IDE3NC4xMDE1NjIgMjI1IEMgMTc0LjEwMTU2MiAxODMuNTc4MTI1IDIwNy42Nzk2ODggMTUwIDI0OS4xMDE1NjIgMTUwIEMgMjkwLjUyMzQzOCAxNTAgMzI0LjEwMTU2MiAxODMuNTc4MTI1IDMyNC4xMDE1NjIgMjI1Ii8+CiAgPC9nPgo8L3N2Zz4K);
  --jp-icon-jupyter-favicon: url(data:image/svg+xml;base64,PHN2ZyB3aWR0aD0iMTUyIiBoZWlnaHQ9IjE2NSIgdmlld0JveD0iMCAwIDE1MiAxNjUiIHZlcnNpb249IjEuMSIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICAgPGcgY2xhc3M9ImpwLWp1cHl0ZXItaWNvbi1jb2xvciIgZmlsbD0iI0YzNzcyNiI+CiAgICA8cGF0aCB0cmFuc2Zvcm09InRyYW5zbGF0ZSgwLjA3ODk0NywgMTEwLjU4MjkyNykiIGQ9Ik03NS45NDIyODQyLDI5LjU4MDQ1NjEgQzQzLjMwMjM5NDcsMjkuNTgwNDU2MSAxNC43OTY3ODMyLDE3LjY1MzQ2MzQgMCwwIEM1LjUxMDgzMjExLDE1Ljg0MDY4MjkgMTUuNzgxNTM4OSwyOS41NjY3NzMyIDI5LjM5MDQ5NDcsMzkuMjc4NDE3MSBDNDIuOTk5Nyw0OC45ODk4NTM3IDU5LjI3MzcsNTQuMjA2NzgwNSA3NS45NjA1Nzg5LDU0LjIwNjc4MDUgQzkyLjY0NzQ1NzksNTQuMjA2NzgwNSAxMDguOTIxNDU4LDQ4Ljk4OTg1MzcgMTIyLjUzMDY2MywzOS4yNzg0MTcxIEMxMzYuMTM5NDUzLDI5LjU2Njc3MzIgMTQ2LjQxMDI4NCwxNS44NDA2ODI5IDE1MS45MjExNTgsMCBDMTM3LjA4Nzg2OCwxNy42NTM0NjM0IDEwOC41ODI1ODksMjkuNTgwNDU2MSA3NS45NDIyODQyLDI5LjU4MDQ1NjEgTDc1Ljk0MjI4NDIsMjkuNTgwNDU2MSBaIiAvPgogICAgPHBhdGggdHJhbnNmb3JtPSJ0cmFuc2xhdGUoMC4wMzczNjgsIDAuNzA0ODc4KSIgZD0iTTc1Ljk3ODQ1NzksMjQuNjI2NDA3MyBDMTA4LjYxODc2MywyNC42MjY0MDczIDEzNy4xMjQ0NTgsMzYuNTUzNDQxNSAxNTEuOTIxMTU4LDU0LjIwNjc4MDUgQzE0Ni40MTAyODQsMzguMzY2MjIyIDEzNi4xMzk0NTMsMjQuNjQwMTMxNyAxMjIuNTMwNjYzLDE0LjkyODQ4NzggQzEwOC45MjE0NTgsNS4yMTY4NDM5IDkyLjY0NzQ1NzksMCA3NS45NjA1Nzg5LDAgQzU5LjI3MzcsMCA0Mi45OTk3LDUuMjE2ODQzOSAyOS4zOTA0OTQ3LDE0LjkyODQ4NzggQzE1Ljc4MTUzODksMjQuNjQwMTMxNyA1LjUxMDgzMjExLDM4LjM2NjIyMiAwLDU0LjIwNjc4MDUgQzE0LjgzMzA4MTYsMzYuNTg5OTI5MyA0My4zMzg1Njg0LDI0LjYyNjQwNzMgNzUuOTc4NDU3OSwyNC42MjY0MDczIEw3NS45Nzg0NTc5LDI0LjYyNjQwNzMgWiIgLz4KICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-jupyter: url(data:image/svg+xml;base64,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);
  --jp-icon-jupyterlab-wordmark: url(data:image/svg+xml;base64,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);
  --jp-icon-kernel: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICAgIDxwYXRoIGNsYXNzPSJqcC1pY29uMiIgZmlsbD0iIzYxNjE2MSIgZD0iTTE1IDlIOXY2aDZWOXptLTIgNGgtMnYtMmgydjJ6bTgtMlY5aC0yVjdjMC0xLjEtLjktMi0yLTJoLTJWM2gtMnYyaC0yVjNIOXYySDdjLTEuMSAwLTIgLjktMiAydjJIM3YyaDJ2MkgzdjJoMnYyYzAgMS4xLjkgMiAyIDJoMnYyaDJ2LTJoMnYyaDJ2LTJoMmMxLjEgMCAyLS45IDItMnYtMmgydi0yaC0ydi0yaDJ6bS00IDZIN1Y3aDEwdjEweiIvPgo8L3N2Zz4K);
  --jp-icon-keyboard: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8cGF0aCBjbGFzcz0ianAtaWNvbjMganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjNjE2MTYxIiBkPSJNMjAgNUg0Yy0xLjEgMC0xLjk5LjktMS45OSAyTDIgMTdjMCAxLjEuOSAyIDIgMmgxNmMxLjEgMCAyLS45IDItMlY3YzAtMS4xLS45LTItMi0yem0tOSAzaDJ2MmgtMlY4em0wIDNoMnYyaC0ydi0yek04IDhoMnYySDhWOHptMCAzaDJ2Mkg4di0yem0tMSAySDV2LTJoMnYyem0wLTNINVY4aDJ2MnptOSA3SDh2LTJoOHYyem0wLTRoLTJ2LTJoMnYyem0wLTNoLTJWOGgydjJ6bTMgM2gtMnYtMmgydjJ6bTAtM2gtMlY4aDJ2MnoiLz4KPC9zdmc+Cg==);
  --jp-icon-launch: url(data:image/svg+xml;base64,PHN2ZyB2aWV3Qm94PSIwIDAgMzIgMzIiIHdpZHRoPSIzMiIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICA8ZyBjbGFzcz0ianAtaWNvbjMganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjNjE2MTYxIj4KICAgIDxwYXRoIGQ9Ik0yNiwyOEg2YTIuMDAyNywyLjAwMjcsMCwwLDEtMi0yVjZBMi4wMDI3LDIuMDAyNywwLDAsMSw2LDRIMTZWNkg2VjI2SDI2VjE2aDJWMjZBMi4wMDI3LDIuMDAyNywwLDAsMSwyNiwyOFoiLz4KICAgIDxwb2x5Z29uIHBvaW50cz0iMjAgMiAyMCA0IDI2LjU4NiA0IDE4IDEyLjU4NiAxOS40MTQgMTQgMjggNS40MTQgMjggMTIgMzAgMTIgMzAgMiAyMCAyIi8+CiAgPC9nPgo8L3N2Zz4K);
  --jp-icon-launcher: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8cGF0aCBjbGFzcz0ianAtaWNvbjMganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjNjE2MTYxIiBkPSJNMTkgMTlINVY1aDdWM0g1YTIgMiAwIDAwLTIgMnYxNGEyIDIgMCAwMDIgMmgxNGMxLjEgMCAyLS45IDItMnYtN2gtMnY3ek0xNCAzdjJoMy41OWwtOS44MyA5LjgzIDEuNDEgMS40MUwxOSA2LjQxVjEwaDJWM2gtN3oiLz4KPC9zdmc+Cg==);
  --jp-icon-line-form: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICAgIDxwYXRoIGZpbGw9IndoaXRlIiBkPSJNNS44OCA0LjEyTDEzLjc2IDEybC03Ljg4IDcuODhMOCAyMmwxMC0xMEw4IDJ6Ii8+Cjwvc3ZnPgo=);
  --jp-icon-link: url(data:image/svg+xml;base64,PHN2ZyB2aWV3Qm94PSIwIDAgMjQgMjQiIHdpZHRoPSIxNiIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTMuOSAxMmMwLTEuNzEgMS4zOS0zLjEgMy4xLTMuMWg0VjdIN2MtMi43NiAwLTUgMi4yNC01IDVzMi4yNCA1IDUgNWg0di0xLjlIN2MtMS43MSAwLTMuMS0xLjM5LTMuMS0zLjF6TTggMTNoOHYtMkg4djJ6bTktNmgtNHYxLjloNGMxLjcxIDAgMy4xIDEuMzkgMy4xIDMuMXMtMS4zOSAzLjEtMy4xIDMuMWgtNFYxN2g0YzIuNzYgMCA1LTIuMjQgNS01cy0yLjI0LTUtNS01eiIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-list: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICAgIDxwYXRoIGNsYXNzPSJqcC1pY29uMiBqcC1pY29uLXNlbGVjdGFibGUiIGZpbGw9IiM2MTYxNjEiIGQ9Ik0xOSA1djE0SDVWNWgxNG0xLjEtMkgzLjljLS41IDAtLjkuNC0uOS45djE2LjJjMCAuNC40LjkuOS45aDE2LjJjLjQgMCAuOS0uNS45LS45VjMuOWMwLS41LS41LS45LS45LS45ek0xMSA3aDZ2MmgtNlY3em0wIDRoNnYyaC02di0yem0wIDRoNnYyaC02ek03IDdoMnYySDd6bTAgNGgydjJIN3ptMCA0aDJ2Mkg3eiIvPgo8L3N2Zz4K);
  --jp-icon-markdown: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDIyIDIyIj4KICA8cGF0aCBjbGFzcz0ianAtaWNvbi1jb250cmFzdDAganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjN0IxRkEyIiBkPSJNNSAxNC45aDEybC02LjEgNnptOS40LTYuOGMwLTEuMy0uMS0yLjktLjEtNC41LS40IDEuNC0uOSAyLjktMS4zIDQuM2wtMS4zIDQuM2gtMkw4LjUgNy45Yy0uNC0xLjMtLjctMi45LTEtNC4zLS4xIDEuNi0uMSAzLjItLjIgNC42TDcgMTIuNEg0LjhsLjctMTFoMy4zTDEwIDVjLjQgMS4yLjcgMi43IDEgMy45LjMtMS4yLjctMi42IDEtMy45bDEuMi0zLjdoMy4zbC42IDExaC0yLjRsLS4zLTQuMnoiLz4KPC9zdmc+Cg==);
  --jp-icon-move-down: url(data:image/svg+xml;base64,PHN2ZyB3aWR0aD0iMTQiIGhlaWdodD0iMTQiIHZpZXdCb3g9IjAgMCAxNCAxNCIgZmlsbD0ibm9uZSIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KPHBhdGggY2xhc3M9ImpwLWljb24zIiBkPSJNMTIuNDcxIDcuNTI4OTlDMTIuNzYzMiA3LjIzNjg0IDEyLjc2MzIgNi43NjMxNiAxMi40NzEgNi40NzEwMVY2LjQ3MTAxQzEyLjE3OSA2LjE3OTA1IDExLjcwNTcgNi4xNzg4NCAxMS40MTM1IDYuNDcwNTRMNy43NSAxMC4xMjc1VjEuNzVDNy43NSAxLjMzNTc5IDcuNDE0MjEgMSA3IDFWMUM2LjU4NTc5IDEgNi4yNSAxLjMzNTc5IDYuMjUgMS43NVYxMC4xMjc1TDIuNTk3MjYgNi40NjgyMkMyLjMwMzM4IDYuMTczODEgMS44MjY0MSA2LjE3MzU5IDEuNTMyMjYgNi40Njc3NFY2LjQ2Nzc0QzEuMjM4MyA2Ljc2MTcgMS4yMzgzIDcuMjM4MyAxLjUzMjI2IDcuNTMyMjZMNi4yOTI4OSAxMi4yOTI5QzYuNjgzNDIgMTIuNjgzNCA3LjMxNjU4IDEyLjY4MzQgNy43MDcxMSAxMi4yOTI5TDEyLjQ3MSA3LjUyODk5WiIgZmlsbD0iIzYxNjE2MSIvPgo8L3N2Zz4K);
  --jp-icon-move-up: url(data:image/svg+xml;base64,PHN2ZyB3aWR0aD0iMTQiIGhlaWdodD0iMTQiIHZpZXdCb3g9IjAgMCAxNCAxNCIgZmlsbD0ibm9uZSIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KPHBhdGggY2xhc3M9ImpwLWljb24zIiBkPSJNMS41Mjg5OSA2LjQ3MTAxQzEuMjM2ODQgNi43NjMxNiAxLjIzNjg0IDcuMjM2ODQgMS41Mjg5OSA3LjUyODk5VjcuNTI4OTlDMS44MjA5NSA3LjgyMDk1IDIuMjk0MjYgNy44MjExNiAyLjU4NjQ5IDcuNTI5NDZMNi4yNSAzLjg3MjVWMTIuMjVDNi4yNSAxMi42NjQyIDYuNTg1NzkgMTMgNyAxM1YxM0M3LjQxNDIxIDEzIDcuNzUgMTIuNjY0MiA3Ljc1IDEyLjI1VjMuODcyNUwxMS40MDI3IDcuNTMxNzhDMTEuNjk2NiA3LjgyNjE5IDEyLjE3MzYgNy44MjY0MSAxMi40Njc3IDcuNTMyMjZWNy41MzIyNkMxMi43NjE3IDcuMjM4MyAxMi43NjE3IDYuNzYxNyAxMi40Njc3IDYuNDY3NzRMNy43MDcxMSAxLjcwNzExQzcuMzE2NTggMS4zMTY1OCA2LjY4MzQyIDEuMzE2NTggNi4yOTI4OSAxLjcwNzExTDEuNTI4OTkgNi40NzEwMVoiIGZpbGw9IiM2MTYxNjEiLz4KPC9zdmc+Cg==);
  --jp-icon-new-folder: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTIwIDZoLThsLTItMkg0Yy0xLjExIDAtMS45OS44OS0xLjk5IDJMMiAxOGMwIDEuMTEuODkgMiAyIDJoMTZjMS4xMSAwIDItLjg5IDItMlY4YzAtMS4xMS0uODktMi0yLTJ6bS0xIDhoLTN2M2gtMnYtM2gtM3YtMmgzVjloMnYzaDN2MnoiLz4KICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-not-trusted: url(data:image/svg+xml;base64,PHN2ZyBmaWxsPSJub25lIiB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI1IDI1Ij4KICAgIDxwYXRoIGNsYXNzPSJqcC1pY29uMiIgc3Ryb2tlPSIjMzMzMzMzIiBzdHJva2Utd2lkdGg9IjIiIHRyYW5zZm9ybT0idHJhbnNsYXRlKDMgMykiIGQ9Ik0xLjg2MDk0IDExLjQ0MDlDMC44MjY0NDggOC43NzAyNyAwLjg2Mzc3OSA2LjA1NzY0IDEuMjQ5MDcgNC4xOTkzMkMyLjQ4MjA2IDMuOTMzNDcgNC4wODA2OCAzLjQwMzQ3IDUuNjAxMDIgMi44NDQ5QzcuMjM1NDkgMi4yNDQ0IDguODU2NjYgMS41ODE1IDkuOTg3NiAxLjA5NTM5QzExLjA1OTcgMS41ODM0MSAxMi42MDk0IDIuMjQ0NCAxNC4yMTggMi44NDMzOUMxNS43NTAzIDMuNDEzOTQgMTcuMzk5NSAzLjk1MjU4IDE4Ljc1MzkgNC4yMTM4NUMxOS4xMzY0IDYuMDcxNzcgMTkuMTcwOSA4Ljc3NzIyIDE4LjEzOSAxMS40NDA5QzE3LjAzMDMgMTQuMzAzMiAxNC42NjY4IDE3LjE4NDQgOS45OTk5OSAxOC45MzU0QzUuMzMzMTkgMTcuMTg0NCAyLjk2OTY4IDE0LjMwMzIgMS44NjA5NCAxMS40NDA5WiIvPgogICAgPHBhdGggY2xhc3M9ImpwLWljb24yIiBzdHJva2U9IiMzMzMzMzMiIHN0cm9rZS13aWR0aD0iMiIgdHJhbnNmb3JtPSJ0cmFuc2xhdGUoOS4zMTU5MiA5LjMyMDMxKSIgZD0iTTcuMzY4NDIgMEwwIDcuMzY0NzkiLz4KICAgIDxwYXRoIGNsYXNzPSJqcC1pY29uMiIgc3Ryb2tlPSIjMzMzMzMzIiBzdHJva2Utd2lkdGg9IjIiIHRyYW5zZm9ybT0idHJhbnNsYXRlKDkuMzE1OTIgMTYuNjgzNikgc2NhbGUoMSAtMSkiIGQ9Ik03LjM2ODQyIDBMMCA3LjM2NDc5Ii8+Cjwvc3ZnPgo=);
  --jp-icon-notebook: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDIyIDIyIj4KICA8ZyBjbGFzcz0ianAtbm90ZWJvb2staWNvbi1jb2xvciBqcC1pY29uLXNlbGVjdGFibGUiIGZpbGw9IiNFRjZDMDAiPgogICAgPHBhdGggZD0iTTE4LjcgMy4zdjE1LjRIMy4zVjMuM2gxNS40bTEuNS0xLjVIMS44djE4LjNoMTguM2wuMS0xOC4zeiIvPgogICAgPHBhdGggZD0iTTE2LjUgMTYuNWwtNS40LTQuMy01LjYgNC4zdi0xMWgxMXoiLz4KICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-numbering: url(data:image/svg+xml;base64,PHN2ZyB3aWR0aD0iMjIiIGhlaWdodD0iMjIiIHZpZXdCb3g9IjAgMCAyOCAyOCIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KCTxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSI+CgkJPHBhdGggZD0iTTQgMTlINlYxOS41SDVWMjAuNUg2VjIxSDRWMjJIN1YxOEg0VjE5Wk01IDEwSDZWNkg0VjdINVYxMFpNNCAxM0g1LjhMNCAxNS4xVjE2SDdWMTVINS4yTDcgMTIuOVYxMkg0VjEzWk05IDdWOUgyM1Y3SDlaTTkgMjFIMjNWMTlIOVYyMVpNOSAxNUgyM1YxM0g5VjE1WiIvPgoJPC9nPgo8L3N2Zz4K);
  --jp-icon-offline-bolt: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHZpZXdCb3g9IjAgMCAyNCAyNCIgd2lkdGg9IjE2Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTEyIDIuMDJjLTUuNTEgMC05Ljk4IDQuNDctOS45OCA5Ljk4czQuNDcgOS45OCA5Ljk4IDkuOTggOS45OC00LjQ3IDkuOTgtOS45OFMxNy41MSAyLjAyIDEyIDIuMDJ6TTExLjQ4IDIwdi02LjI2SDhMMTMgNHY2LjI2aDMuMzVMMTEuNDggMjB6Ii8+CiAgPC9nPgo8L3N2Zz4K);
  --jp-icon-palette: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTE4IDEzVjIwSDRWNkg5LjAyQzkuMDcgNS4yOSA5LjI0IDQuNjIgOS41IDRINEMyLjkgNCAyIDQuOSAyIDZWMjBDMiAyMS4xIDIuOSAyMiA0IDIySDE4QzE5LjEgMjIgMjAgMjEuMSAyMCAyMFYxNUwxOCAxM1pNMTkuMyA4Ljg5QzE5Ljc0IDguMTkgMjAgNy4zOCAyMCA2LjVDMjAgNC4wMSAxNy45OSAyIDE1LjUgMkMxMy4wMSAyIDExIDQuMDEgMTEgNi41QzExIDguOTkgMTMuMDEgMTEgMTUuNDkgMTFDMTYuMzcgMTEgMTcuMTkgMTAuNzQgMTcuODggMTAuM0wyMSAxMy40MkwyMi40MiAxMkwxOS4zIDguODlaTTE1LjUgOUMxNC4xMiA5IDEzIDcuODggMTMgNi41QzEzIDUuMTIgMTQuMTIgNCAxNS41IDRDMTYuODggNCAxOCA1LjEyIDE4IDYuNUMxOCA3Ljg4IDE2Ljg4IDkgMTUuNSA5WiIvPgogICAgPHBhdGggZmlsbC1ydWxlPSJldmVub2RkIiBjbGlwLXJ1bGU9ImV2ZW5vZGQiIGQ9Ik00IDZIOS4wMTg5NEM5LjAwNjM5IDYuMTY1MDIgOSA2LjMzMTc2IDkgNi41QzkgOC44MTU3NyAxMC4yMTEgMTAuODQ4NyAxMi4wMzQzIDEySDlWMTRIMTZWMTIuOTgxMUMxNi41NzAzIDEyLjkzNzcgMTcuMTIgMTIuODIwNyAxNy42Mzk2IDEyLjYzOTZMMTggMTNWMjBINFY2Wk04IDhINlYxMEg4VjhaTTYgMTJIOFYxNEg2VjEyWk04IDE2SDZWMThIOFYxNlpNOSAxNkgxNlYxOEg5VjE2WiIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-paste: url(data:image/svg+xml;base64,PHN2ZyBoZWlnaHQ9IjI0IiB2aWV3Qm94PSIwIDAgMjQgMjQiIHdpZHRoPSIyNCIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICAgIDxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSI+CiAgICAgICAgPHBhdGggZD0iTTE5IDJoLTQuMThDMTQuNC44NCAxMy4zIDAgMTIgMGMtMS4zIDAtMi40Ljg0LTIuODIgMkg1Yy0xLjEgMC0yIC45LTIgMnYxNmMwIDEuMS45IDIgMiAyaDE0YzEuMSAwIDItLjkgMi0yVjRjMC0xLjEtLjktMi0yLTJ6bS03IDBjLjU1IDAgMSAuNDUgMSAxcy0uNDUgMS0xIDEtMS0uNDUtMS0xIC40NS0xIDEtMXptNyAxOEg1VjRoMnYzaDEwVjRoMnYxNnoiLz4KICAgIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-pdf: url(data:image/svg+xml;base64,PHN2ZwogICB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHZpZXdCb3g9IjAgMCAyMiAyMiIgd2lkdGg9IjE2Ij4KICAgIDxwYXRoIHRyYW5zZm9ybT0icm90YXRlKDQ1KSIgY2xhc3M9ImpwLWljb24tc2VsZWN0YWJsZSIgZmlsbD0iI0ZGMkEyQSIKICAgICAgIGQ9Im0gMjIuMzQ0MzY5LC0zLjAxNjM2NDIgaCA1LjYzODYwNCB2IDEuNTc5MjQzMyBoIC0zLjU0OTIyNyB2IDEuNTA4NjkyOTkgaCAzLjMzNzU3NiBWIDEuNjUwODE1NCBoIC0zLjMzNzU3NiB2IDMuNDM1MjYxMyBoIC0yLjA4OTM3NyB6IG0gLTcuMTM2NDQ0LDEuNTc5MjQzMyB2IDQuOTQzOTU0MyBoIDAuNzQ4OTIgcSAxLjI4MDc2MSwwIDEuOTUzNzAzLC0wLjYzNDk1MzUgMC42NzgzNjksLTAuNjM0OTUzNSAwLjY3ODM2OSwtMS44NDUxNjQxIDAsLTEuMjA0NzgzNTUgLTAuNjcyOTQyLC0xLjgzNDMxMDExIC0wLjY3Mjk0MiwtMC42Mjk1MjY1OSAtMS45NTkxMywtMC42Mjk1MjY1OSB6IG0gLTIuMDg5Mzc3LC0xLjU3OTI0MzMgaCAyLjIwMzM0MyBxIDEuODQ1MTY0LDAgMi43NDYwMzksMC4yNjU5MjA3IDAuOTA2MzAxLDAuMjYwNDkzNyAxLjU1MjEwOCwwLjg5MDAyMDMgMC41Njk4MywwLjU0ODEyMjMgMC44NDY2MDUsMS4yNjQ0ODAwNiAwLjI3Njc3NCwwLjcxNjM1NzgxIDAuMjc2Nzc0LDEuNjIyNjU4OTQgMCwwLjkxNzE1NTEgLTAuMjc2Nzc0LDEuNjM4OTM5OSAtMC4yNzY3NzUsMC43MTYzNTc4IC0wLjg0NjYwNSwxLjI2NDQ4IC0wLjY1MTIzNCwwLjYyOTUyNjYgLTEuNTYyOTYyLDAuODk1NDQ3MyAtMC45MTE3MjgsMC4yNjA0OTM3IC0yLjczNTE4NSwwLjI2MDQ5MzcgaCAtMi4yMDMzNDMgeiBtIC04LjE0NTg1NjUsMCBoIDMuNDY3ODIzIHEgMS41NDY2ODE2LDAgMi4zNzE1Nzg1LDAuNjg5MjIzIDAuODMwMzI0LDAuNjgzNzk2MSAwLjgzMDMyNCwxLjk1MzcwMzE0IDAsMS4yNzUzMzM5NyAtMC44MzAzMjQsMS45NjQ1NTcwNiBRIDkuOTg3MTk2MSwyLjI3NDkxNSA4LjQ0MDUxNDUsMi4yNzQ5MTUgSCA3LjA2MjA2ODQgViA1LjA4NjA3NjcgSCA0Ljk3MjY5MTUgWiBtIDIuMDg5Mzc2OSwxLjUxNDExOTkgdiAyLjI2MzAzOTQzIGggMS4xNTU5NDEgcSAwLjYwNzgxODgsMCAwLjkzODg2MjksLTAuMjkzMDU1NDcgMC4zMzEwNDQxLC0wLjI5ODQ4MjQxIDAuMzMxMDQ0MSwtMC44NDExNzc3MiAwLC0wLjU0MjY5NTMxIC0wLjMzMTA0NDEsLTAuODM1NzUwNzQgLTAuMzMxMDQ0MSwtMC4yOTMwNTU1IC0wLjkzODg2MjksLTAuMjkzMDU1NSB6IgovPgo8L3N2Zz4K);
  --jp-icon-python: url(data:image/svg+xml;base64,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);
  --jp-icon-r-kernel: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDIyIDIyIj4KICA8cGF0aCBjbGFzcz0ianAtaWNvbi1jb250cmFzdDMganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjMjE5NkYzIiBkPSJNNC40IDIuNWMxLjItLjEgMi45LS4zIDQuOS0uMyAyLjUgMCA0LjEuNCA1LjIgMS4zIDEgLjcgMS41IDEuOSAxLjUgMy41IDAgMi0xLjQgMy41LTIuOSA0LjEgMS4yLjQgMS43IDEuNiAyLjIgMyAuNiAxLjkgMSAzLjkgMS4zIDQuNmgtMy44Yy0uMy0uNC0uOC0xLjctMS4yLTMuN3MtMS4yLTIuNi0yLjYtMi42aC0uOXY2LjRINC40VjIuNXptMy43IDYuOWgxLjRjMS45IDAgMi45LS45IDIuOS0yLjNzLTEtMi4zLTIuOC0yLjNjLS43IDAtMS4zIDAtMS42LjJ2NC41aC4xdi0uMXoiLz4KPC9zdmc+Cg==);
  --jp-icon-react: url(data:image/svg+xml;base64,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);
  --jp-icon-redo: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIGhlaWdodD0iMjQiIHZpZXdCb3g9IjAgMCAyNCAyNCIgd2lkdGg9IjE2Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgICA8cGF0aCBkPSJNMCAwaDI0djI0SDB6IiBmaWxsPSJub25lIi8+PHBhdGggZD0iTTE4LjQgMTAuNkMxNi41NSA4Ljk5IDE0LjE1IDggMTEuNSA4Yy00LjY1IDAtOC41OCAzLjAzLTkuOTYgNy4yMkwzLjkgMTZjMS4wNS0zLjE5IDQuMDUtNS41IDcuNi01LjUgMS45NSAwIDMuNzMuNzIgNS4xMiAxLjg4TDEzIDE2aDlWN2wtMy42IDMuNnoiLz4KICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-refresh: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDE4IDE4Ij4KICAgIDxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSI+CiAgICAgICAgPHBhdGggZD0iTTkgMTMuNWMtMi40OSAwLTQuNS0yLjAxLTQuNS00LjVTNi41MSA0LjUgOSA0LjVjMS4yNCAwIDIuMzYuNTIgMy4xNyAxLjMzTDEwIDhoNVYzbC0xLjc2IDEuNzZDMTIuMTUgMy42OCAxMC42NiAzIDkgMyA1LjY5IDMgMy4wMSA1LjY5IDMuMDEgOVM1LjY5IDE1IDkgMTVjMi45NyAwIDUuNDMtMi4xNiA1LjktNWgtMS41MmMtLjQ2IDItMi4yNCAzLjUtNC4zOCAzLjV6Ii8+CiAgICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-regex: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDIwIDIwIj4KICA8ZyBjbGFzcz0ianAtaWNvbjIiIGZpbGw9IiM0MTQxNDEiPgogICAgPHJlY3QgeD0iMiIgeT0iMiIgd2lkdGg9IjE2IiBoZWlnaHQ9IjE2Ii8+CiAgPC9nPgoKICA8ZyBjbGFzcz0ianAtaWNvbi1hY2NlbnQyIiBmaWxsPSIjRkZGIj4KICAgIDxjaXJjbGUgY2xhc3M9InN0MiIgY3g9IjUuNSIgY3k9IjE0LjUiIHI9IjEuNSIvPgogICAgPHJlY3QgeD0iMTIiIHk9IjQiIGNsYXNzPSJzdDIiIHdpZHRoPSIxIiBoZWlnaHQ9IjgiLz4KICAgIDxyZWN0IHg9IjguNSIgeT0iNy41IiB0cmFuc2Zvcm09Im1hdHJpeCgwLjg2NiAtMC41IDAuNSAwLjg2NiAtMi4zMjU1IDcuMzIxOSkiIGNsYXNzPSJzdDIiIHdpZHRoPSI4IiBoZWlnaHQ9IjEiLz4KICAgIDxyZWN0IHg9IjEyIiB5PSI0IiB0cmFuc2Zvcm09Im1hdHJpeCgwLjUgLTAuODY2IDAuODY2IDAuNSAtMC42Nzc5IDE0LjgyNTIpIiBjbGFzcz0ic3QyIiB3aWR0aD0iMSIgaGVpZ2h0PSI4Ii8+CiAgPC9nPgo8L3N2Zz4K);
  --jp-icon-run: url(data:image/svg+xml;base64,PHN2ZyBoZWlnaHQ9IjI0IiB2aWV3Qm94PSIwIDAgMjQgMjQiIHdpZHRoPSIyNCIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICAgIDxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSI+CiAgICAgICAgPHBhdGggZD0iTTggNXYxNGwxMS03eiIvPgogICAgPC9nPgo8L3N2Zz4K);
  --jp-icon-running: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDUxMiA1MTIiPgogIDxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSI+CiAgICA8cGF0aCBkPSJNMjU2IDhDMTE5IDggOCAxMTkgOCAyNTZzMTExIDI0OCAyNDggMjQ4IDI0OC0xMTEgMjQ4LTI0OFMzOTMgOCAyNTYgOHptOTYgMzI4YzAgOC44LTcuMiAxNi0xNiAxNkgxNzZjLTguOCAwLTE2LTcuMi0xNi0xNlYxNzZjMC04LjggNy4yLTE2IDE2LTE2aDE2MGM4LjggMCAxNiA3LjIgMTYgMTZ2MTYweiIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-save: url(data:image/svg+xml;base64,PHN2ZyBoZWlnaHQ9IjI0IiB2aWV3Qm94PSIwIDAgMjQgMjQiIHdpZHRoPSIyNCIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICAgIDxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSI+CiAgICAgICAgPHBhdGggZD0iTTE3IDNINWMtMS4xMSAwLTIgLjktMiAydjE0YzAgMS4xLjg5IDIgMiAyaDE0YzEuMSAwIDItLjkgMi0yVjdsLTQtNHptLTUgMTZjLTEuNjYgMC0zLTEuMzQtMy0zczEuMzQtMyAzLTMgMyAxLjM0IDMgMy0xLjM0IDMtMyAzem0zLTEwSDVWNWgxMHY0eiIvPgogICAgPC9nPgo8L3N2Zz4K);
  --jp-icon-search: url(data:image/svg+xml;base64,PHN2ZyB2aWV3Qm94PSIwIDAgMTggMTgiIHdpZHRoPSIxNiIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTEyLjEsMTAuOWgtMC43bC0wLjItMC4yYzAuOC0wLjksMS4zLTIuMiwxLjMtMy41YzAtMy0yLjQtNS40LTUuNC01LjRTMS44LDQuMiwxLjgsNy4xczIuNCw1LjQsNS40LDUuNCBjMS4zLDAsMi41LTAuNSwzLjUtMS4zbDAuMiwwLjJ2MC43bDQuMSw0LjFsMS4yLTEuMkwxMi4xLDEwLjl6IE03LjEsMTAuOWMtMi4xLDAtMy43LTEuNy0zLjctMy43czEuNy0zLjcsMy43LTMuN3MzLjcsMS43LDMuNywzLjcgUzkuMiwxMC45LDcuMSwxMC45eiIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-settings: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8cGF0aCBjbGFzcz0ianAtaWNvbjMganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjNjE2MTYxIiBkPSJNMTkuNDMgMTIuOThjLjA0LS4zMi4wNy0uNjQuMDctLjk4cy0uMDMtLjY2LS4wNy0uOThsMi4xMS0xLjY1Yy4xOS0uMTUuMjQtLjQyLjEyLS42NGwtMi0zLjQ2Yy0uMTItLjIyLS4zOS0uMy0uNjEtLjIybC0yLjQ5IDFjLS41Mi0uNC0xLjA4LS43My0xLjY5LS45OGwtLjM4LTIuNjVBLjQ4OC40ODggMCAwMDE0IDJoLTRjLS4yNSAwLS40Ni4xOC0uNDkuNDJsLS4zOCAyLjY1Yy0uNjEuMjUtMS4xNy41OS0xLjY5Ljk4bC0yLjQ5LTFjLS4yMy0uMDktLjQ5IDAtLjYxLjIybC0yIDMuNDZjLS4xMy4yMi0uMDcuNDkuMTIuNjRsMi4xMSAxLjY1Yy0uMDQuMzItLjA3LjY1LS4wNy45OHMuMDMuNjYuMDcuOThsLTIuMTEgMS42NWMtLjE5LjE1LS4yNC40Mi0uMTIuNjRsMiAzLjQ2Yy4xMi4yMi4zOS4zLjYxLjIybDIuNDktMWMuNTIuNCAxLjA4LjczIDEuNjkuOThsLjM4IDIuNjVjLjAzLjI0LjI0LjQyLjQ5LjQyaDRjLjI1IDAgLjQ2LS4xOC40OS0uNDJsLjM4LTIuNjVjLjYxLS4yNSAxLjE3LS41OSAxLjY5LS45OGwyLjQ5IDFjLjIzLjA5LjQ5IDAgLjYxLS4yMmwyLTMuNDZjLjEyLS4yMi4wNy0uNDktLjEyLS42NGwtMi4xMS0xLjY1ek0xMiAxNS41Yy0xLjkzIDAtMy41LTEuNTctMy41LTMuNXMxLjU3LTMuNSAzLjUtMy41IDMuNSAxLjU3IDMuNSAzLjUtMS41NyAzLjUtMy41IDMuNXoiLz4KPC9zdmc+Cg==);
  --jp-icon-share: url(data:image/svg+xml;base64,PHN2ZyB3aWR0aD0iMTYiIHZpZXdCb3g9IjAgMCAyNCAyNCIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTSAxOCAyIEMgMTYuMzU0OTkgMiAxNSAzLjM1NDk5MDQgMTUgNSBDIDE1IDUuMTkwOTUyOSAxNS4wMjE3OTEgNS4zNzcxMjI0IDE1LjA1NjY0MSA1LjU1ODU5MzggTCA3LjkyMTg3NSA5LjcyMDcwMzEgQyA3LjM5ODUzOTkgOS4yNzc4NTM5IDYuNzMyMDc3MSA5IDYgOSBDIDQuMzU0OTkwNCA5IDMgMTAuMzU0OTkgMyAxMiBDIDMgMTMuNjQ1MDEgNC4zNTQ5OTA0IDE1IDYgMTUgQyA2LjczMjA3NzEgMTUgNy4zOTg1Mzk5IDE0LjcyMjE0NiA3LjkyMTg3NSAxNC4yNzkyOTcgTCAxNS4wNTY2NDEgMTguNDM5NDUzIEMgMTUuMDIxNTU1IDE4LjYyMTUxNCAxNSAxOC44MDgzODYgMTUgMTkgQyAxNSAyMC42NDUwMSAxNi4zNTQ5OSAyMiAxOCAyMiBDIDE5LjY0NTAxIDIyIDIxIDIwLjY0NTAxIDIxIDE5IEMgMjEgMTcuMzU0OTkgMTkuNjQ1MDEgMTYgMTggMTYgQyAxNy4yNjc0OCAxNiAxNi42MDE1OTMgMTYuMjc5MzI4IDE2LjA3ODEyNSAxNi43MjI2NTYgTCA4Ljk0MzM1OTQgMTIuNTU4NTk0IEMgOC45NzgyMDk1IDEyLjM3NzEyMiA5IDEyLjE5MDk1MyA5IDEyIEMgOSAxMS44MDkwNDcgOC45NzgyMDk1IDExLjYyMjg3OCA4Ljk0MzM1OTQgMTEuNDQxNDA2IEwgMTYuMDc4MTI1IDcuMjc5Mjk2OSBDIDE2LjYwMTQ2IDcuNzIyMTQ2MSAxNy4yNjc5MjMgOCAxOCA4IEMgMTkuNjQ1MDEgOCAyMSA2LjY0NTAwOTYgMjEgNSBDIDIxIDMuMzU0OTkwNCAxOS42NDUwMSAyIDE4IDIgeiBNIDE4IDQgQyAxOC41NjQxMjkgNCAxOSA0LjQzNTg3MDYgMTkgNSBDIDE5IDUuNTY0MTI5NCAxOC41NjQxMjkgNiAxOCA2IEMgMTcuNDM1ODcxIDYgMTcgNS41NjQxMjk0IDE3IDUgQyAxNyA0LjQzNTg3MDYgMTcuNDM1ODcxIDQgMTggNCB6IE0gNiAxMSBDIDYuNTY0MTI5NCAxMSA3IDExLjQzNTg3MSA3IDEyIEMgNyAxMi41NjQxMjkgNi41NjQxMjk0IDEzIDYgMTMgQyA1LjQzNTg3MDYgMTMgNSAxMi41NjQxMjkgNSAxMiBDIDUgMTEuNDM1ODcxIDUuNDM1ODcwNiAxMSA2IDExIHogTSAxOCAxOCBDIDE4LjU2NDEyOSAxOCAxOSAxOC40MzU4NzEgMTkgMTkgQyAxOSAxOS41NjQxMjkgMTguNTY0MTI5IDIwIDE4IDIwIEMgMTcuNDM1ODcxIDIwIDE3IDE5LjU2NDEyOSAxNyAxOSBDIDE3IDE4LjQzNTg3MSAxNy40MzU4NzEgMTggMTggMTggeiIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-spreadsheet: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDIyIDIyIj4KICA8cGF0aCBjbGFzcz0ianAtaWNvbi1jb250cmFzdDEganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjNENBRjUwIiBkPSJNMi4yIDIuMnYxNy42aDE3LjZWMi4ySDIuMnptMTUuNCA3LjdoLTUuNVY0LjRoNS41djUuNXpNOS45IDQuNHY1LjVINC40VjQuNGg1LjV6bS01LjUgNy43aDUuNXY1LjVINC40di01LjV6bTcuNyA1LjV2LTUuNWg1LjV2NS41aC01LjV6Ii8+Cjwvc3ZnPgo=);
  --jp-icon-stop: url(data:image/svg+xml;base64,PHN2ZyBoZWlnaHQ9IjI0IiB2aWV3Qm94PSIwIDAgMjQgMjQiIHdpZHRoPSIyNCIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICAgIDxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSI+CiAgICAgICAgPHBhdGggZD0iTTAgMGgyNHYyNEgweiIgZmlsbD0ibm9uZSIvPgogICAgICAgIDxwYXRoIGQ9Ik02IDZoMTJ2MTJINnoiLz4KICAgIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-tab: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTIxIDNIM2MtMS4xIDAtMiAuOS0yIDJ2MTRjMCAxLjEuOSAyIDIgMmgxOGMxLjEgMCAyLS45IDItMlY1YzAtMS4xLS45LTItMi0yem0wIDE2SDNWNWgxMHY0aDh2MTB6Ii8+CiAgPC9nPgo8L3N2Zz4K);
  --jp-icon-table-rows: url(data:image/svg+xml;base64,PHN2ZyBoZWlnaHQ9IjI0IiB2aWV3Qm94PSIwIDAgMjQgMjQiIHdpZHRoPSIyNCIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICAgIDxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSI+CiAgICAgICAgPHBhdGggZD0iTTAgMGgyNHYyNEgweiIgZmlsbD0ibm9uZSIvPgogICAgICAgIDxwYXRoIGQ9Ik0yMSw4SDNWNGgxOFY4eiBNMjEsMTBIM3Y0aDE4VjEweiBNMjEsMTZIM3Y0aDE4VjE2eiIvPgogICAgPC9nPgo8L3N2Zz4K);
  --jp-icon-tag: url(data:image/svg+xml;base64,PHN2ZyB3aWR0aD0iMjgiIGhlaWdodD0iMjgiIHZpZXdCb3g9IjAgMCA0MyAyOCIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KCTxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSI+CgkJPHBhdGggZD0iTTI4LjgzMzIgMTIuMzM0TDMyLjk5OTggMTYuNTAwN0wzNy4xNjY1IDEyLjMzNEgyOC44MzMyWiIvPgoJCTxwYXRoIGQ9Ik0xNi4yMDk1IDIxLjYxMDRDMTUuNjg3MyAyMi4xMjk5IDE0Ljg0NDMgMjIuMTI5OSAxNC4zMjQ4IDIxLjYxMDRMNi45ODI5IDE0LjcyNDVDNi41NzI0IDE0LjMzOTQgNi4wODMxMyAxMy42MDk4IDYuMDQ3ODYgMTMuMDQ4MkM1Ljk1MzQ3IDExLjUyODggNi4wMjAwMiA4LjYxOTQ0IDYuMDY2MjEgNy4wNzY5NUM2LjA4MjgxIDYuNTE0NzcgNi41NTU0OCA2LjA0MzQ3IDcuMTE4MDQgNi4wMzA1NUM5LjA4ODYzIDUuOTg0NzMgMTMuMjYzOCA1LjkzNTc5IDEzLjY1MTggNi4zMjQyNUwyMS43MzY5IDEzLjYzOUMyMi4yNTYgMTQuMTU4NSAyMS43ODUxIDE1LjQ3MjQgMjEuMjYyIDE1Ljk5NDZMMTYuMjA5NSAyMS42MTA0Wk05Ljc3NTg1IDguMjY1QzkuMzM1NTEgNy44MjU2NiA4LjYyMzUxIDcuODI1NjYgOC4xODI4IDguMjY1QzcuNzQzNDYgOC43MDU3MSA3Ljc0MzQ2IDkuNDE3MzMgOC4xODI4IDkuODU2NjdDOC42MjM4MiAxMC4yOTY0IDkuMzM1ODIgMTAuMjk2NCA5Ljc3NTg1IDkuODU2NjdDMTAuMjE1NiA5LjQxNzMzIDEwLjIxNTYgOC43MDUzMyA5Ljc3NTg1IDguMjY1WiIvPgoJPC9nPgo8L3N2Zz4K);
  --jp-icon-terminal: url(data:image/svg+xml;base64,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);
  --jp-icon-text-editor: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8cGF0aCBjbGFzcz0ianAtdGV4dC1lZGl0b3ItaWNvbi1jb2xvciBqcC1pY29uLXNlbGVjdGFibGUiIGZpbGw9IiM2MTYxNjEiIGQ9Ik0xNSAxNUgzdjJoMTJ2LTJ6bTAtOEgzdjJoMTJWN3pNMyAxM2gxOHYtMkgzdjJ6bTAgOGgxOHYtMkgzdjJ6TTMgM3YyaDE4VjNIM3oiLz4KPC9zdmc+Cg==);
  --jp-icon-toc: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIyNCIgaGVpZ2h0PSIyNCIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjNjE2MTYxIj4KICAgIDxwYXRoIGQ9Ik03LDVIMjFWN0g3VjVNNywxM1YxMUgyMVYxM0g3TTQsNC41QTEuNSwxLjUgMCAwLDEgNS41LDZBMS41LDEuNSAwIDAsMSA0LDcuNUExLjUsMS41IDAgMCwxIDIuNSw2QTEuNSwxLjUgMCAwLDEgNCw0LjVNNCwxMC41QTEuNSwxLjUgMCAwLDEgNS41LDEyQTEuNSwxLjUgMCAwLDEgNCwxMy41QTEuNSwxLjUgMCAwLDEgMi41LDEyQTEuNSwxLjUgMCAwLDEgNCwxMC41TTcsMTlWMTdIMjFWMTlIN000LDE2LjVBMS41LDEuNSAwIDAsMSA1LjUsMThBMS41LDEuNSAwIDAsMSA0LDE5LjVBMS41LDEuNSAwIDAsMSAyLjUsMThBMS41LDEuNSAwIDAsMSA0LDE2LjVaIiAvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-tree-view: url(data:image/svg+xml;base64,PHN2ZyBoZWlnaHQ9IjI0IiB2aWV3Qm94PSIwIDAgMjQgMjQiIHdpZHRoPSIyNCIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICAgIDxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSI+CiAgICAgICAgPHBhdGggZD0iTTAgMGgyNHYyNEgweiIgZmlsbD0ibm9uZSIvPgogICAgICAgIDxwYXRoIGQ9Ik0yMiAxMVYzaC03djNIOVYzSDJ2OGg3VjhoMnYxMGg0djNoN3YtOGgtN3YzaC0yVjhoMnYzeiIvPgogICAgPC9nPgo8L3N2Zz4K);
  --jp-icon-trusted: url(data:image/svg+xml;base64,PHN2ZyBmaWxsPSJub25lIiB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI1Ij4KICAgIDxwYXRoIGNsYXNzPSJqcC1pY29uMiIgc3Ryb2tlPSIjMzMzMzMzIiBzdHJva2Utd2lkdGg9IjIiIHRyYW5zZm9ybT0idHJhbnNsYXRlKDIgMykiIGQ9Ik0xLjg2MDk0IDExLjQ0MDlDMC44MjY0NDggOC43NzAyNyAwLjg2Mzc3OSA2LjA1NzY0IDEuMjQ5MDcgNC4xOTkzMkMyLjQ4MjA2IDMuOTMzNDcgNC4wODA2OCAzLjQwMzQ3IDUuNjAxMDIgMi44NDQ5QzcuMjM1NDkgMi4yNDQ0IDguODU2NjYgMS41ODE1IDkuOTg3NiAxLjA5NTM5QzExLjA1OTcgMS41ODM0MSAxMi42MDk0IDIuMjQ0NCAxNC4yMTggMi44NDMzOUMxNS43NTAzIDMuNDEzOTQgMTcuMzk5NSAzLjk1MjU4IDE4Ljc1MzkgNC4yMTM4NUMxOS4xMzY0IDYuMDcxNzcgMTkuMTcwOSA4Ljc3NzIyIDE4LjEzOSAxMS40NDA5QzE3LjAzMDMgMTQuMzAzMiAxNC42NjY4IDE3LjE4NDQgOS45OTk5OSAxOC45MzU0QzUuMzMzMiAxNy4xODQ0IDIuOTY5NjggMTQuMzAzMiAxLjg2MDk0IDExLjQ0MDlaIi8+CiAgICA8cGF0aCBjbGFzcz0ianAtaWNvbjIiIGZpbGw9IiMzMzMzMzMiIHN0cm9rZT0iIzMzMzMzMyIgdHJhbnNmb3JtPSJ0cmFuc2xhdGUoOCA5Ljg2NzE5KSIgZD0iTTIuODYwMTUgNC44NjUzNUwwLjcyNjU0OSAyLjk5OTU5TDAgMy42MzA0NUwyLjg2MDE1IDYuMTMxNTdMOCAwLjYzMDg3Mkw3LjI3ODU3IDBMMi44NjAxNSA0Ljg2NTM1WiIvPgo8L3N2Zz4K);
  --jp-icon-undo: url(data:image/svg+xml;base64,PHN2ZyB2aWV3Qm94PSIwIDAgMjQgMjQiIHdpZHRoPSIxNiIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTEyLjUgOGMtMi42NSAwLTUuMDUuOTktNi45IDIuNkwyIDd2OWg5bC0zLjYyLTMuNjJjMS4zOS0xLjE2IDMuMTYtMS44OCA1LjEyLTEuODggMy41NCAwIDYuNTUgMi4zMSA3LjYgNS41bDIuMzctLjc4QzIxLjA4IDExLjAzIDE3LjE1IDggMTIuNSA4eiIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-user: url(data:image/svg+xml;base64,PHN2ZyB3aWR0aD0iMTYiIHZpZXdCb3g9IjAgMCAyNCAyNCIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTE2IDdhNCA0IDAgMTEtOCAwIDQgNCAwIDAxOCAwek0xMiAxNGE3IDcgMCAwMC03IDdoMTRhNyA3IDAgMDAtNy03eiIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-users: url(data:image/svg+xml;base64,PHN2ZyB3aWR0aD0iMjQiIGhlaWdodD0iMjQiIHZlcnNpb249IjEuMSIgdmlld0JveD0iMCAwIDM2IDI0IiB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciPgogPGcgY2xhc3M9ImpwLWljb24zIiB0cmFuc2Zvcm09Im1hdHJpeCgxLjczMjcgMCAwIDEuNzMyNyAtMy42MjgyIC4wOTk1NzcpIiBmaWxsPSIjNjE2MTYxIj4KICA8cGF0aCB0cmFuc2Zvcm09Im1hdHJpeCgxLjUsMCwwLDEuNSwwLC02KSIgZD0ibTEyLjE4NiA3LjUwOThjLTEuMDUzNSAwLTEuOTc1NyAwLjU2NjUtMi40Nzg1IDEuNDEwMiAwLjc1MDYxIDAuMzEyNzcgMS4zOTc0IDAuODI2NDggMS44NzMgMS40NzI3aDMuNDg2M2MwLTEuNTkyLTEuMjg4OS0yLjg4MjgtMi44ODA5LTIuODgyOHoiLz4KICA8cGF0aCBkPSJtMjAuNDY1IDIuMzg5NWEyLjE4ODUgMi4xODg1IDAgMCAxLTIuMTg4NCAyLjE4ODUgMi4xODg1IDIuMTg4NSAwIDAgMS0yLjE4ODUtMi4xODg1IDIuMTg4NSAyLjE4ODUgMCAwIDEgMi4xODg1LTIuMTg4NSAyLjE4ODUgMi4xODg1IDAgMCAxIDIuMTg4NCAyLjE4ODV6Ii8+CiAgPHBhdGggdHJhbnNmb3JtPSJtYXRyaXgoMS41LDAsMCwxLjUsMCwtNikiIGQ9Im0zLjU4OTggOC40MjE5Yy0xLjExMjYgMC0yLjAxMzcgMC45MDExMS0yLjAxMzcgMi4wMTM3aDIuODE0NWMwLjI2Nzk3LTAuMzczMDkgMC41OTA3LTAuNzA0MzUgMC45NTg5OC0wLjk3ODUyLTAuMzQ0MzMtMC42MTY4OC0xLjAwMzEtMS4wMzUyLTEuNzU5OC0xLjAzNTJ6Ii8+CiAgPHBhdGggZD0ibTYuOTE1NCA0LjYyM2ExLjUyOTQgMS41Mjk0IDAgMCAxLTEuNTI5NCAxLjUyOTQgMS41Mjk0IDEuNTI5NCAwIDAgMS0xLjUyOTQtMS41Mjk0IDEuNTI5NCAxLjUyOTQgMCAwIDEgMS41Mjk0LTEuNTI5NCAxLjUyOTQgMS41Mjk0IDAgMCAxIDEuNTI5NCAxLjUyOTR6Ii8+CiAgPHBhdGggZD0ibTYuMTM1IDEzLjUzNWMwLTMuMjM5MiAyLjYyNTktNS44NjUgNS44NjUtNS44NjUgMy4yMzkyIDAgNS44NjUgMi42MjU5IDUuODY1IDUuODY1eiIvPgogIDxjaXJjbGUgY3g9IjEyIiBjeT0iMy43Njg1IiByPSIyLjk2ODUiLz4KIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-vega: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDIyIDIyIj4KICA8ZyBjbGFzcz0ianAtaWNvbjEganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjMjEyMTIxIj4KICAgIDxwYXRoIGQ9Ik0xMC42IDUuNGwyLjItMy4ySDIuMnY3LjNsNC02LjZ6Ii8+CiAgICA8cGF0aCBkPSJNMTUuOCAyLjJsLTQuNCA2LjZMNyA2LjNsLTQuOCA4djUuNWgxNy42VjIuMmgtNHptLTcgMTUuNEg1LjV2LTQuNGgzLjN2NC40em00LjQgMEg5LjhWOS44aDMuNHY3Ljh6bTQuNCAwaC0zLjRWNi41aDMuNHYxMS4xeiIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-word: url(data:image/svg+xml;base64,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);
  --jp-icon-yaml: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDIyIDIyIj4KICA8ZyBjbGFzcz0ianAtaWNvbi1jb250cmFzdDIganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjRDgxQjYwIj4KICAgIDxwYXRoIGQ9Ik03LjIgMTguNnYtNS40TDMgNS42aDMuM2wxLjQgMy4xYy4zLjkuNiAxLjYgMSAyLjUuMy0uOC42LTEuNiAxLTIuNWwxLjQtMy4xaDMuNGwtNC40IDcuNnY1LjVsLTIuOS0uMXoiLz4KICAgIDxjaXJjbGUgY2xhc3M9InN0MCIgY3g9IjE3LjYiIGN5PSIxNi41IiByPSIyLjEiLz4KICAgIDxjaXJjbGUgY2xhc3M9InN0MCIgY3g9IjE3LjYiIGN5PSIxMSIgcj0iMi4xIi8+CiAgPC9nPgo8L3N2Zz4K);
}

/* Icon CSS class declarations */

.jp-AddAboveIcon {
  background-image: var(--jp-icon-add-above);
}

.jp-AddBelowIcon {
  background-image: var(--jp-icon-add-below);
}

.jp-AddIcon {
  background-image: var(--jp-icon-add);
}

.jp-BellIcon {
  background-image: var(--jp-icon-bell);
}

.jp-BugDotIcon {
  background-image: var(--jp-icon-bug-dot);
}

.jp-BugIcon {
  background-image: var(--jp-icon-bug);
}

.jp-BuildIcon {
  background-image: var(--jp-icon-build);
}

.jp-CaretDownEmptyIcon {
  background-image: var(--jp-icon-caret-down-empty);
}

.jp-CaretDownEmptyThinIcon {
  background-image: var(--jp-icon-caret-down-empty-thin);
}

.jp-CaretDownIcon {
  background-image: var(--jp-icon-caret-down);
}

.jp-CaretLeftIcon {
  background-image: var(--jp-icon-caret-left);
}

.jp-CaretRightIcon {
  background-image: var(--jp-icon-caret-right);
}

.jp-CaretUpEmptyThinIcon {
  background-image: var(--jp-icon-caret-up-empty-thin);
}

.jp-CaretUpIcon {
  background-image: var(--jp-icon-caret-up);
}

.jp-CaseSensitiveIcon {
  background-image: var(--jp-icon-case-sensitive);
}

.jp-CheckIcon {
  background-image: var(--jp-icon-check);
}

.jp-CircleEmptyIcon {
  background-image: var(--jp-icon-circle-empty);
}

.jp-CircleIcon {
  background-image: var(--jp-icon-circle);
}

.jp-ClearIcon {
  background-image: var(--jp-icon-clear);
}

.jp-CloseIcon {
  background-image: var(--jp-icon-close);
}

.jp-CodeCheckIcon {
  background-image: var(--jp-icon-code-check);
}

.jp-CodeIcon {
  background-image: var(--jp-icon-code);
}

.jp-CollapseAllIcon {
  background-image: var(--jp-icon-collapse-all);
}

.jp-ConsoleIcon {
  background-image: var(--jp-icon-console);
}

.jp-CopyIcon {
  background-image: var(--jp-icon-copy);
}

.jp-CopyrightIcon {
  background-image: var(--jp-icon-copyright);
}

.jp-CutIcon {
  background-image: var(--jp-icon-cut);
}

.jp-DeleteIcon {
  background-image: var(--jp-icon-delete);
}

.jp-DownloadIcon {
  background-image: var(--jp-icon-download);
}

.jp-DuplicateIcon {
  background-image: var(--jp-icon-duplicate);
}

.jp-EditIcon {
  background-image: var(--jp-icon-edit);
}

.jp-EllipsesIcon {
  background-image: var(--jp-icon-ellipses);
}

.jp-ErrorIcon {
  background-image: var(--jp-icon-error);
}

.jp-ExpandAllIcon {
  background-image: var(--jp-icon-expand-all);
}

.jp-ExtensionIcon {
  background-image: var(--jp-icon-extension);
}

.jp-FastForwardIcon {
  background-image: var(--jp-icon-fast-forward);
}

.jp-FileIcon {
  background-image: var(--jp-icon-file);
}

.jp-FileUploadIcon {
  background-image: var(--jp-icon-file-upload);
}

.jp-FilterDotIcon {
  background-image: var(--jp-icon-filter-dot);
}

.jp-FilterIcon {
  background-image: var(--jp-icon-filter);
}

.jp-FilterListIcon {
  background-image: var(--jp-icon-filter-list);
}

.jp-FolderFavoriteIcon {
  background-image: var(--jp-icon-folder-favorite);
}

.jp-FolderIcon {
  background-image: var(--jp-icon-folder);
}

.jp-HomeIcon {
  background-image: var(--jp-icon-home);
}

.jp-Html5Icon {
  background-image: var(--jp-icon-html5);
}

.jp-ImageIcon {
  background-image: var(--jp-icon-image);
}

.jp-InfoIcon {
  background-image: var(--jp-icon-info);
}

.jp-InspectorIcon {
  background-image: var(--jp-icon-inspector);
}

.jp-JsonIcon {
  background-image: var(--jp-icon-json);
}

.jp-JuliaIcon {
  background-image: var(--jp-icon-julia);
}

.jp-JupyterFaviconIcon {
  background-image: var(--jp-icon-jupyter-favicon);
}

.jp-JupyterIcon {
  background-image: var(--jp-icon-jupyter);
}

.jp-JupyterlabWordmarkIcon {
  background-image: var(--jp-icon-jupyterlab-wordmark);
}

.jp-KernelIcon {
  background-image: var(--jp-icon-kernel);
}

.jp-KeyboardIcon {
  background-image: var(--jp-icon-keyboard);
}

.jp-LaunchIcon {
  background-image: var(--jp-icon-launch);
}

.jp-LauncherIcon {
  background-image: var(--jp-icon-launcher);
}

.jp-LineFormIcon {
  background-image: var(--jp-icon-line-form);
}

.jp-LinkIcon {
  background-image: var(--jp-icon-link);
}

.jp-ListIcon {
  background-image: var(--jp-icon-list);
}

.jp-MarkdownIcon {
  background-image: var(--jp-icon-markdown);
}

.jp-MoveDownIcon {
  background-image: var(--jp-icon-move-down);
}

.jp-MoveUpIcon {
  background-image: var(--jp-icon-move-up);
}

.jp-NewFolderIcon {
  background-image: var(--jp-icon-new-folder);
}

.jp-NotTrustedIcon {
  background-image: var(--jp-icon-not-trusted);
}

.jp-NotebookIcon {
  background-image: var(--jp-icon-notebook);
}

.jp-NumberingIcon {
  background-image: var(--jp-icon-numbering);
}

.jp-OfflineBoltIcon {
  background-image: var(--jp-icon-offline-bolt);
}

.jp-PaletteIcon {
  background-image: var(--jp-icon-palette);
}

.jp-PasteIcon {
  background-image: var(--jp-icon-paste);
}

.jp-PdfIcon {
  background-image: var(--jp-icon-pdf);
}

.jp-PythonIcon {
  background-image: var(--jp-icon-python);
}

.jp-RKernelIcon {
  background-image: var(--jp-icon-r-kernel);
}

.jp-ReactIcon {
  background-image: var(--jp-icon-react);
}

.jp-RedoIcon {
  background-image: var(--jp-icon-redo);
}

.jp-RefreshIcon {
  background-image: var(--jp-icon-refresh);
}

.jp-RegexIcon {
  background-image: var(--jp-icon-regex);
}

.jp-RunIcon {
  background-image: var(--jp-icon-run);
}

.jp-RunningIcon {
  background-image: var(--jp-icon-running);
}

.jp-SaveIcon {
  background-image: var(--jp-icon-save);
}

.jp-SearchIcon {
  background-image: var(--jp-icon-search);
}

.jp-SettingsIcon {
  background-image: var(--jp-icon-settings);
}

.jp-ShareIcon {
  background-image: var(--jp-icon-share);
}

.jp-SpreadsheetIcon {
  background-image: var(--jp-icon-spreadsheet);
}

.jp-StopIcon {
  background-image: var(--jp-icon-stop);
}

.jp-TabIcon {
  background-image: var(--jp-icon-tab);
}

.jp-TableRowsIcon {
  background-image: var(--jp-icon-table-rows);
}

.jp-TagIcon {
  background-image: var(--jp-icon-tag);
}

.jp-TerminalIcon {
  background-image: var(--jp-icon-terminal);
}

.jp-TextEditorIcon {
  background-image: var(--jp-icon-text-editor);
}

.jp-TocIcon {
  background-image: var(--jp-icon-toc);
}

.jp-TreeViewIcon {
  background-image: var(--jp-icon-tree-view);
}

.jp-TrustedIcon {
  background-image: var(--jp-icon-trusted);
}

.jp-UndoIcon {
  background-image: var(--jp-icon-undo);
}

.jp-UserIcon {
  background-image: var(--jp-icon-user);
}

.jp-UsersIcon {
  background-image: var(--jp-icon-users);
}

.jp-VegaIcon {
  background-image: var(--jp-icon-vega);
}

.jp-WordIcon {
  background-image: var(--jp-icon-word);
}

.jp-YamlIcon {
  background-image: var(--jp-icon-yaml);
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/**
 * (DEPRECATED) Support for consuming icons as CSS background images
 */

.jp-Icon,
.jp-MaterialIcon {
  background-position: center;
  background-repeat: no-repeat;
  background-size: 16px;
  min-width: 16px;
  min-height: 16px;
}

.jp-Icon-cover {
  background-position: center;
  background-repeat: no-repeat;
  background-size: cover;
}

/**
 * (DEPRECATED) Support for specific CSS icon sizes
 */

.jp-Icon-16 {
  background-size: 16px;
  min-width: 16px;
  min-height: 16px;
}

.jp-Icon-18 {
  background-size: 18px;
  min-width: 18px;
  min-height: 18px;
}

.jp-Icon-20 {
  background-size: 20px;
  min-width: 20px;
  min-height: 20px;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

.lm-TabBar .lm-TabBar-addButton {
  align-items: center;
  display: flex;
  padding: 4px;
  padding-bottom: 5px;
  margin-right: 1px;
  background-color: var(--jp-layout-color2);
}

.lm-TabBar .lm-TabBar-addButton:hover {
  background-color: var(--jp-layout-color1);
}

.lm-DockPanel-tabBar .lm-TabBar-tab {
  width: var(--jp-private-horizontal-tab-width);
}

.lm-DockPanel-tabBar .lm-TabBar-content {
  flex: unset;
}

.lm-DockPanel-tabBar[data-orientation='horizontal'] {
  flex: 1 1 auto;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/**
 * Support for icons as inline SVG HTMLElements
 */

/* recolor the primary elements of an icon */
.jp-icon0[fill] {
  fill: var(--jp-inverse-layout-color0);
}

.jp-icon1[fill] {
  fill: var(--jp-inverse-layout-color1);
}

.jp-icon2[fill] {
  fill: var(--jp-inverse-layout-color2);
}

.jp-icon3[fill] {
  fill: var(--jp-inverse-layout-color3);
}

.jp-icon4[fill] {
  fill: var(--jp-inverse-layout-color4);
}

.jp-icon0[stroke] {
  stroke: var(--jp-inverse-layout-color0);
}

.jp-icon1[stroke] {
  stroke: var(--jp-inverse-layout-color1);
}

.jp-icon2[stroke] {
  stroke: var(--jp-inverse-layout-color2);
}

.jp-icon3[stroke] {
  stroke: var(--jp-inverse-layout-color3);
}

.jp-icon4[stroke] {
  stroke: var(--jp-inverse-layout-color4);
}

/* recolor the accent elements of an icon */
.jp-icon-accent0[fill] {
  fill: var(--jp-layout-color0);
}

.jp-icon-accent1[fill] {
  fill: var(--jp-layout-color1);
}

.jp-icon-accent2[fill] {
  fill: var(--jp-layout-color2);
}

.jp-icon-accent3[fill] {
  fill: var(--jp-layout-color3);
}

.jp-icon-accent4[fill] {
  fill: var(--jp-layout-color4);
}

.jp-icon-accent0[stroke] {
  stroke: var(--jp-layout-color0);
}

.jp-icon-accent1[stroke] {
  stroke: var(--jp-layout-color1);
}

.jp-icon-accent2[stroke] {
  stroke: var(--jp-layout-color2);
}

.jp-icon-accent3[stroke] {
  stroke: var(--jp-layout-color3);
}

.jp-icon-accent4[stroke] {
  stroke: var(--jp-layout-color4);
}

/* set the color of an icon to transparent */
.jp-icon-none[fill] {
  fill: none;
}

.jp-icon-none[stroke] {
  stroke: none;
}

/* brand icon colors. Same for light and dark */
.jp-icon-brand0[fill] {
  fill: var(--jp-brand-color0);
}

.jp-icon-brand1[fill] {
  fill: var(--jp-brand-color1);
}

.jp-icon-brand2[fill] {
  fill: var(--jp-brand-color2);
}

.jp-icon-brand3[fill] {
  fill: var(--jp-brand-color3);
}

.jp-icon-brand4[fill] {
  fill: var(--jp-brand-color4);
}

.jp-icon-brand0[stroke] {
  stroke: var(--jp-brand-color0);
}

.jp-icon-brand1[stroke] {
  stroke: var(--jp-brand-color1);
}

.jp-icon-brand2[stroke] {
  stroke: var(--jp-brand-color2);
}

.jp-icon-brand3[stroke] {
  stroke: var(--jp-brand-color3);
}

.jp-icon-brand4[stroke] {
  stroke: var(--jp-brand-color4);
}

/* warn icon colors. Same for light and dark */
.jp-icon-warn0[fill] {
  fill: var(--jp-warn-color0);
}

.jp-icon-warn1[fill] {
  fill: var(--jp-warn-color1);
}

.jp-icon-warn2[fill] {
  fill: var(--jp-warn-color2);
}

.jp-icon-warn3[fill] {
  fill: var(--jp-warn-color3);
}

.jp-icon-warn0[stroke] {
  stroke: var(--jp-warn-color0);
}

.jp-icon-warn1[stroke] {
  stroke: var(--jp-warn-color1);
}

.jp-icon-warn2[stroke] {
  stroke: var(--jp-warn-color2);
}

.jp-icon-warn3[stroke] {
  stroke: var(--jp-warn-color3);
}

/* icon colors that contrast well with each other and most backgrounds */
.jp-icon-contrast0[fill] {
  fill: var(--jp-icon-contrast-color0);
}

.jp-icon-contrast1[fill] {
  fill: var(--jp-icon-contrast-color1);
}

.jp-icon-contrast2[fill] {
  fill: var(--jp-icon-contrast-color2);
}

.jp-icon-contrast3[fill] {
  fill: var(--jp-icon-contrast-color3);
}

.jp-icon-contrast0[stroke] {
  stroke: var(--jp-icon-contrast-color0);
}

.jp-icon-contrast1[stroke] {
  stroke: var(--jp-icon-contrast-color1);
}

.jp-icon-contrast2[stroke] {
  stroke: var(--jp-icon-contrast-color2);
}

.jp-icon-contrast3[stroke] {
  stroke: var(--jp-icon-contrast-color3);
}

.jp-icon-dot[fill] {
  fill: var(--jp-warn-color0);
}

.jp-jupyter-icon-color[fill] {
  fill: var(--jp-jupyter-icon-color, var(--jp-warn-color0));
}

.jp-notebook-icon-color[fill] {
  fill: var(--jp-notebook-icon-color, var(--jp-warn-color0));
}

.jp-json-icon-color[fill] {
  fill: var(--jp-json-icon-color, var(--jp-warn-color1));
}

.jp-console-icon-color[fill] {
  fill: var(--jp-console-icon-color, white);
}

.jp-console-icon-background-color[fill] {
  fill: var(--jp-console-icon-background-color, var(--jp-brand-color1));
}

.jp-terminal-icon-color[fill] {
  fill: var(--jp-terminal-icon-color, var(--jp-layout-color2));
}

.jp-terminal-icon-background-color[fill] {
  fill: var(
    --jp-terminal-icon-background-color,
    var(--jp-inverse-layout-color2)
  );
}

.jp-text-editor-icon-color[fill] {
  fill: var(--jp-text-editor-icon-color, var(--jp-inverse-layout-color3));
}

.jp-inspector-icon-color[fill] {
  fill: var(--jp-inspector-icon-color, var(--jp-inverse-layout-color3));
}

/* CSS for icons in selected filebrowser listing items */
.jp-DirListing-item.jp-mod-selected .jp-icon-selectable[fill] {
  fill: #fff;
}

.jp-DirListing-item.jp-mod-selected .jp-icon-selectable-inverse[fill] {
  fill: var(--jp-brand-color1);
}

/* stylelint-disable selector-max-class, selector-max-compound-selectors */

/**
* TODO: come up with non css-hack solution for showing the busy icon on top
*  of the close icon
* CSS for complex behavior of close icon of tabs in the main area tabbar
*/
.lm-DockPanel-tabBar
  .lm-TabBar-tab.lm-mod-closable.jp-mod-dirty
  > .lm-TabBar-tabCloseIcon
  > :not(:hover)
  > .jp-icon3[fill] {
  fill: none;
}

.lm-DockPanel-tabBar
  .lm-TabBar-tab.lm-mod-closable.jp-mod-dirty
  > .lm-TabBar-tabCloseIcon
  > :not(:hover)
  > .jp-icon-busy[fill] {
  fill: var(--jp-inverse-layout-color3);
}

/* stylelint-enable selector-max-class, selector-max-compound-selectors */

/* CSS for icons in status bar */
#jp-main-statusbar .jp-mod-selected .jp-icon-selectable[fill] {
  fill: #fff;
}

#jp-main-statusbar .jp-mod-selected .jp-icon-selectable-inverse[fill] {
  fill: var(--jp-brand-color1);
}

/* special handling for splash icon CSS. While the theme CSS reloads during
   splash, the splash icon can loose theming. To prevent that, we set a
   default for its color variable */
:root {
  --jp-warn-color0: var(--md-orange-700);
}

/* not sure what to do with this one, used in filebrowser listing */
.jp-DragIcon {
  margin-right: 4px;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/**
 * Support for alt colors for icons as inline SVG HTMLElements
 */

/* alt recolor the primary elements of an icon */
.jp-icon-alt .jp-icon0[fill] {
  fill: var(--jp-layout-color0);
}

.jp-icon-alt .jp-icon1[fill] {
  fill: var(--jp-layout-color1);
}

.jp-icon-alt .jp-icon2[fill] {
  fill: var(--jp-layout-color2);
}

.jp-icon-alt .jp-icon3[fill] {
  fill: var(--jp-layout-color3);
}

.jp-icon-alt .jp-icon4[fill] {
  fill: var(--jp-layout-color4);
}

.jp-icon-alt .jp-icon0[stroke] {
  stroke: var(--jp-layout-color0);
}

.jp-icon-alt .jp-icon1[stroke] {
  stroke: var(--jp-layout-color1);
}

.jp-icon-alt .jp-icon2[stroke] {
  stroke: var(--jp-layout-color2);
}

.jp-icon-alt .jp-icon3[stroke] {
  stroke: var(--jp-layout-color3);
}

.jp-icon-alt .jp-icon4[stroke] {
  stroke: var(--jp-layout-color4);
}

/* alt recolor the accent elements of an icon */
.jp-icon-alt .jp-icon-accent0[fill] {
  fill: var(--jp-inverse-layout-color0);
}

.jp-icon-alt .jp-icon-accent1[fill] {
  fill: var(--jp-inverse-layout-color1);
}

.jp-icon-alt .jp-icon-accent2[fill] {
  fill: var(--jp-inverse-layout-color2);
}

.jp-icon-alt .jp-icon-accent3[fill] {
  fill: var(--jp-inverse-layout-color3);
}

.jp-icon-alt .jp-icon-accent4[fill] {
  fill: var(--jp-inverse-layout-color4);
}

.jp-icon-alt .jp-icon-accent0[stroke] {
  stroke: var(--jp-inverse-layout-color0);
}

.jp-icon-alt .jp-icon-accent1[stroke] {
  stroke: var(--jp-inverse-layout-color1);
}

.jp-icon-alt .jp-icon-accent2[stroke] {
  stroke: var(--jp-inverse-layout-color2);
}

.jp-icon-alt .jp-icon-accent3[stroke] {
  stroke: var(--jp-inverse-layout-color3);
}

.jp-icon-alt .jp-icon-accent4[stroke] {
  stroke: var(--jp-inverse-layout-color4);
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

.jp-icon-hoverShow:not(:hover) .jp-icon-hoverShow-content {
  display: none !important;
}

/**
 * Support for hover colors for icons as inline SVG HTMLElements
 */

/**
 * regular colors
 */

/* recolor the primary elements of an icon */
.jp-icon-hover :hover .jp-icon0-hover[fill] {
  fill: var(--jp-inverse-layout-color0);
}

.jp-icon-hover :hover .jp-icon1-hover[fill] {
  fill: var(--jp-inverse-layout-color1);
}

.jp-icon-hover :hover .jp-icon2-hover[fill] {
  fill: var(--jp-inverse-layout-color2);
}

.jp-icon-hover :hover .jp-icon3-hover[fill] {
  fill: var(--jp-inverse-layout-color3);
}

.jp-icon-hover :hover .jp-icon4-hover[fill] {
  fill: var(--jp-inverse-layout-color4);
}

.jp-icon-hover :hover .jp-icon0-hover[stroke] {
  stroke: var(--jp-inverse-layout-color0);
}

.jp-icon-hover :hover .jp-icon1-hover[stroke] {
  stroke: var(--jp-inverse-layout-color1);
}

.jp-icon-hover :hover .jp-icon2-hover[stroke] {
  stroke: var(--jp-inverse-layout-color2);
}

.jp-icon-hover :hover .jp-icon3-hover[stroke] {
  stroke: var(--jp-inverse-layout-color3);
}

.jp-icon-hover :hover .jp-icon4-hover[stroke] {
  stroke: var(--jp-inverse-layout-color4);
}

/* recolor the accent elements of an icon */
.jp-icon-hover :hover .jp-icon-accent0-hover[fill] {
  fill: var(--jp-layout-color0);
}

.jp-icon-hover :hover .jp-icon-accent1-hover[fill] {
  fill: var(--jp-layout-color1);
}

.jp-icon-hover :hover .jp-icon-accent2-hover[fill] {
  fill: var(--jp-layout-color2);
}

.jp-icon-hover :hover .jp-icon-accent3-hover[fill] {
  fill: var(--jp-layout-color3);
}

.jp-icon-hover :hover .jp-icon-accent4-hover[fill] {
  fill: var(--jp-layout-color4);
}

.jp-icon-hover :hover .jp-icon-accent0-hover[stroke] {
  stroke: var(--jp-layout-color0);
}

.jp-icon-hover :hover .jp-icon-accent1-hover[stroke] {
  stroke: var(--jp-layout-color1);
}

.jp-icon-hover :hover .jp-icon-accent2-hover[stroke] {
  stroke: var(--jp-layout-color2);
}

.jp-icon-hover :hover .jp-icon-accent3-hover[stroke] {
  stroke: var(--jp-layout-color3);
}

.jp-icon-hover :hover .jp-icon-accent4-hover[stroke] {
  stroke: var(--jp-layout-color4);
}

/* set the color of an icon to transparent */
.jp-icon-hover :hover .jp-icon-none-hover[fill] {
  fill: none;
}

.jp-icon-hover :hover .jp-icon-none-hover[stroke] {
  stroke: none;
}

/**
 * inverse colors
 */

/* inverse recolor the primary elements of an icon */
.jp-icon-hover.jp-icon-alt :hover .jp-icon0-hover[fill] {
  fill: var(--jp-layout-color0);
}

.jp-icon-hover.jp-icon-alt :hover .jp-icon1-hover[fill] {
  fill: var(--jp-layout-color1);
}

.jp-icon-hover.jp-icon-alt :hover .jp-icon2-hover[fill] {
  fill: var(--jp-layout-color2);
}

.jp-icon-hover.jp-icon-alt :hover .jp-icon3-hover[fill] {
  fill: var(--jp-layout-color3);
}

.jp-icon-hover.jp-icon-alt :hover .jp-icon4-hover[fill] {
  fill: var(--jp-layout-color4);
}

.jp-icon-hover.jp-icon-alt :hover .jp-icon0-hover[stroke] {
  stroke: var(--jp-layout-color0);
}

.jp-icon-hover.jp-icon-alt :hover .jp-icon1-hover[stroke] {
  stroke: var(--jp-layout-color1);
}

.jp-icon-hover.jp-icon-alt :hover .jp-icon2-hover[stroke] {
  stroke: var(--jp-layout-color2);
}

.jp-icon-hover.jp-icon-alt :hover .jp-icon3-hover[stroke] {
  stroke: var(--jp-layout-color3);
}

.jp-icon-hover.jp-icon-alt :hover .jp-icon4-hover[stroke] {
  stroke: var(--jp-layout-color4);
}

/* inverse recolor the accent elements of an icon */
.jp-icon-hover.jp-icon-alt :hover .jp-icon-accent0-hover[fill] {
  fill: var(--jp-inverse-layout-color0);
}

.jp-icon-hover.jp-icon-alt :hover .jp-icon-accent1-hover[fill] {
  fill: var(--jp-inverse-layout-color1);
}

.jp-icon-hover.jp-icon-alt :hover .jp-icon-accent2-hover[fill] {
  fill: var(--jp-inverse-layout-color2);
}

.jp-icon-hover.jp-icon-alt :hover .jp-icon-accent3-hover[fill] {
  fill: var(--jp-inverse-layout-color3);
}

.jp-icon-hover.jp-icon-alt :hover .jp-icon-accent4-hover[fill] {
  fill: var(--jp-inverse-layout-color4);
}

.jp-icon-hover.jp-icon-alt :hover .jp-icon-accent0-hover[stroke] {
  stroke: var(--jp-inverse-layout-color0);
}

.jp-icon-hover.jp-icon-alt :hover .jp-icon-accent1-hover[stroke] {
  stroke: var(--jp-inverse-layout-color1);
}

.jp-icon-hover.jp-icon-alt :hover .jp-icon-accent2-hover[stroke] {
  stroke: var(--jp-inverse-layout-color2);
}

.jp-icon-hover.jp-icon-alt :hover .jp-icon-accent3-hover[stroke] {
  stroke: var(--jp-inverse-layout-color3);
}

.jp-icon-hover.jp-icon-alt :hover .jp-icon-accent4-hover[stroke] {
  stroke: var(--jp-inverse-layout-color4);
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

.jp-IFrame {
  width: 100%;
  height: 100%;
}

.jp-IFrame > iframe {
  border: none;
}

/*
When drag events occur, `lm-mod-override-cursor` is added to the body.
Because iframes steal all cursor events, the following two rules are necessary
to suppress pointer events while resize drags are occurring. There may be a
better solution to this problem.
*/
body.lm-mod-override-cursor .jp-IFrame {
  position: relative;
}

body.lm-mod-override-cursor .jp-IFrame::before {
  content: '';
  position: absolute;
  top: 0;
  left: 0;
  right: 0;
  bottom: 0;
  background: transparent;
}

/*-----------------------------------------------------------------------------
| Copyright (c) 2014-2016, Jupyter Development Team.
|
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

.jp-HoverBox {
  position: fixed;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

.jp-FormGroup-content fieldset {
  border: none;
  padding: 0;
  min-width: 0;
  width: 100%;
}

/* stylelint-disable selector-max-type */

.jp-FormGroup-content fieldset .jp-inputFieldWrapper input,
.jp-FormGroup-content fieldset .jp-inputFieldWrapper select,
.jp-FormGroup-content fieldset .jp-inputFieldWrapper textarea {
  font-size: var(--jp-content-font-size2);
  border-color: var(--jp-input-border-color);
  border-style: solid;
  border-radius: var(--jp-border-radius);
  border-width: 1px;
  padding: 6px 8px;
  background: none;
  color: var(--jp-ui-font-color0);
  height: inherit;
}

.jp-FormGroup-content fieldset input[type='checkbox'] {
  position: relative;
  top: 2px;
  margin-left: 0;
}

.jp-FormGroup-content button.jp-mod-styled {
  cursor: pointer;
}

.jp-FormGroup-content .checkbox label {
  cursor: pointer;
  font-size: var(--jp-content-font-size1);
}

.jp-FormGroup-content .jp-root > fieldset > legend {
  display: none;
}

.jp-FormGroup-content .jp-root > fieldset > p {
  display: none;
}

/** copy of `input.jp-mod-styled:focus` style */
.jp-FormGroup-content fieldset input:focus,
.jp-FormGroup-content fieldset select:focus {
  -moz-outline-radius: unset;
  outline: var(--jp-border-width) solid var(--md-blue-500);
  outline-offset: -1px;
  box-shadow: inset 0 0 4px var(--md-blue-300);
}

.jp-FormGroup-content fieldset input:hover:not(:focus),
.jp-FormGroup-content fieldset select:hover:not(:focus) {
  background-color: var(--jp-border-color2);
}

/* stylelint-enable selector-max-type */

.jp-FormGroup-content .checkbox .field-description {
  /* Disable default description field for checkbox:
   because other widgets do not have description fields,
   we add descriptions to each widget on the field level.
  */
  display: none;
}

.jp-FormGroup-content #root__description {
  display: none;
}

.jp-FormGroup-content .jp-modifiedIndicator {
  width: 5px;
  background-color: var(--jp-brand-color2);
  margin-top: 0;
  margin-left: calc(var(--jp-private-settingeditor-modifier-indent) * -1);
  flex-shrink: 0;
}

.jp-FormGroup-content .jp-modifiedIndicator.jp-errorIndicator {
  background-color: var(--jp-error-color0);
  margin-right: 0.5em;
}

/* RJSF ARRAY style */

.jp-arrayFieldWrapper legend {
  font-size: var(--jp-content-font-size2);
  color: var(--jp-ui-font-color0);
  flex-basis: 100%;
  padding: 4px 0;
  font-weight: var(--jp-content-heading-font-weight);
  border-bottom: 1px solid var(--jp-border-color2);
}

.jp-arrayFieldWrapper .field-description {
  padding: 4px 0;
  white-space: pre-wrap;
}

.jp-arrayFieldWrapper .array-item {
  width: 100%;
  border: 1px solid var(--jp-border-color2);
  border-radius: 4px;
  margin: 4px;
}

.jp-ArrayOperations {
  display: flex;
  margin-left: 8px;
}

.jp-ArrayOperationsButton {
  margin: 2px;
}

.jp-ArrayOperationsButton .jp-icon3[fill] {
  fill: var(--jp-ui-font-color0);
}

button.jp-ArrayOperationsButton.jp-mod-styled:disabled {
  cursor: not-allowed;
  opacity: 0.5;
}

/* RJSF form validation error */

.jp-FormGroup-content .validationErrors {
  color: var(--jp-error-color0);
}

/* Hide panel level error as duplicated the field level error */
.jp-FormGroup-content .panel.errors {
  display: none;
}

/* RJSF normal content (settings-editor) */

.jp-FormGroup-contentNormal {
  display: flex;
  align-items: center;
  flex-wrap: wrap;
}

.jp-FormGroup-contentNormal .jp-FormGroup-contentItem {
  margin-left: 7px;
  color: var(--jp-ui-font-color0);
}

.jp-FormGroup-contentNormal .jp-FormGroup-description {
  flex-basis: 100%;
  padding: 4px 7px;
}

.jp-FormGroup-contentNormal .jp-FormGroup-default {
  flex-basis: 100%;
  padding: 4px 7px;
}

.jp-FormGroup-contentNormal .jp-FormGroup-fieldLabel {
  font-size: var(--jp-content-font-size1);
  font-weight: normal;
  min-width: 120px;
}

.jp-FormGroup-contentNormal fieldset:not(:first-child) {
  margin-left: 7px;
}

.jp-FormGroup-contentNormal .field-array-of-string .array-item {
  /* Display `jp-ArrayOperations` buttons side-by-side with content except
    for small screens where flex-wrap will place them one below the other.
  */
  display: flex;
  align-items: center;
  flex-wrap: wrap;
}

.jp-FormGroup-contentNormal .jp-objectFieldWrapper .form-group {
  padding: 2px 8px 2px var(--jp-private-settingeditor-modifier-indent);
  margin-top: 2px;
}

/* RJSF compact content (metadata-form) */

.jp-FormGroup-content.jp-FormGroup-contentCompact {
  width: 100%;
}

.jp-FormGroup-contentCompact .form-group {
  display: flex;
  padding: 0.5em 0.2em 0.5em 0;
}

.jp-FormGroup-contentCompact
  .jp-FormGroup-compactTitle
  .jp-FormGroup-description {
  font-size: var(--jp-ui-font-size1);
  color: var(--jp-ui-font-color2);
}

.jp-FormGroup-contentCompact .jp-FormGroup-fieldLabel {
  padding-bottom: 0.3em;
}

.jp-FormGroup-contentCompact .jp-inputFieldWrapper .form-control {
  width: 100%;
  box-sizing: border-box;
}

.jp-FormGroup-contentCompact .jp-arrayFieldWrapper .jp-FormGroup-compactTitle {
  padding-bottom: 7px;
}

.jp-FormGroup-contentCompact
  .jp-objectFieldWrapper
  .jp-objectFieldWrapper
  .form-group {
  padding: 2px 8px 2px var(--jp-private-settingeditor-modifier-indent);
  margin-top: 2px;
}

.jp-FormGroup-contentCompact ul.error-detail {
  margin-block-start: 0.5em;
  margin-block-end: 0.5em;
  padding-inline-start: 1em;
}

/*
 * Copyright (c) Jupyter Development Team.
 * Distributed under the terms of the Modified BSD License.
 */

.jp-SidePanel {
  display: flex;
  flex-direction: column;
  min-width: var(--jp-sidebar-min-width);
  overflow-y: auto;
  color: var(--jp-ui-font-color1);
  background: var(--jp-layout-color1);
  font-size: var(--jp-ui-font-size1);
}

.jp-SidePanel-header {
  flex: 0 0 auto;
  display: flex;
  border-bottom: var(--jp-border-width) solid var(--jp-border-color2);
  font-size: var(--jp-ui-font-size0);
  font-weight: 600;
  letter-spacing: 1px;
  margin: 0;
  padding: 2px;
  text-transform: uppercase;
}

.jp-SidePanel-toolbar {
  flex: 0 0 auto;
}

.jp-SidePanel-content {
  flex: 1 1 auto;
}

.jp-SidePanel-toolbar,
.jp-AccordionPanel-toolbar {
  height: var(--jp-private-toolbar-height);
}

.jp-SidePanel-toolbar.jp-Toolbar-micro {
  display: none;
}

.lm-AccordionPanel .jp-AccordionPanel-title {
  box-sizing: border-box;
  line-height: 25px;
  margin: 0;
  display: flex;
  align-items: center;
  background: var(--jp-layout-color1);
  color: var(--jp-ui-font-color1);
  border-bottom: var(--jp-border-width) solid var(--jp-toolbar-border-color);
  box-shadow: var(--jp-toolbar-box-shadow);
  font-size: var(--jp-ui-font-size0);
}

.jp-AccordionPanel-title {
  cursor: pointer;
  user-select: none;
  -moz-user-select: none;
  -webkit-user-select: none;
  text-transform: uppercase;
}

.lm-AccordionPanel[data-orientation='horizontal'] > .jp-AccordionPanel-title {
  /* Title is rotated for horizontal accordion panel using CSS */
  display: block;
  transform-origin: top left;
  transform: rotate(-90deg) translate(-100%);
}

.jp-AccordionPanel-title .lm-AccordionPanel-titleLabel {
  user-select: none;
  text-overflow: ellipsis;
  white-space: nowrap;
  overflow: hidden;
}

.jp-AccordionPanel-title .lm-AccordionPanel-titleCollapser {
  transform: rotate(-90deg);
  margin: auto 0;
  height: 16px;
}

.jp-AccordionPanel-title.lm-mod-expanded .lm-AccordionPanel-titleCollapser {
  transform: rotate(0deg);
}

.lm-AccordionPanel .jp-AccordionPanel-toolbar {
  background: none;
  box-shadow: none;
  border: none;
  margin-left: auto;
}

.lm-AccordionPanel .lm-SplitPanel-handle:hover {
  background: var(--jp-layout-color3);
}

.jp-text-truncated {
  overflow: hidden;
  text-overflow: ellipsis;
  white-space: nowrap;
}

/*-----------------------------------------------------------------------------
| Copyright (c) 2017, Jupyter Development Team.
|
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

.jp-Spinner {
  position: absolute;
  display: flex;
  justify-content: center;
  align-items: center;
  z-index: 10;
  left: 0;
  top: 0;
  width: 100%;
  height: 100%;
  background: var(--jp-layout-color0);
  outline: none;
}

.jp-SpinnerContent {
  font-size: 10px;
  margin: 50px auto;
  text-indent: -9999em;
  width: 3em;
  height: 3em;
  border-radius: 50%;
  background: var(--jp-brand-color3);
  background: linear-gradient(
    to right,
    #f37626 10%,
    rgba(255, 255, 255, 0) 42%
  );
  position: relative;
  animation: load3 1s infinite linear, fadeIn 1s;
}

.jp-SpinnerContent::before {
  width: 50%;
  height: 50%;
  background: #f37626;
  border-radius: 100% 0 0;
  position: absolute;
  top: 0;
  left: 0;
  content: '';
}

.jp-SpinnerContent::after {
  background: var(--jp-layout-color0);
  width: 75%;
  height: 75%;
  border-radius: 50%;
  content: '';
  margin: auto;
  position: absolute;
  top: 0;
  left: 0;
  bottom: 0;
  right: 0;
}

@keyframes fadeIn {
  0% {
    opacity: 0;
  }

  100% {
    opacity: 1;
  }
}

@keyframes load3 {
  0% {
    transform: rotate(0deg);
  }

  100% {
    transform: rotate(360deg);
  }
}

/*-----------------------------------------------------------------------------
| Copyright (c) 2014-2017, Jupyter Development Team.
|
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

button.jp-mod-styled {
  font-size: var(--jp-ui-font-size1);
  color: var(--jp-ui-font-color0);
  border: none;
  box-sizing: border-box;
  text-align: center;
  line-height: 32px;
  height: 32px;
  padding: 0 12px;
  letter-spacing: 0.8px;
  outline: none;
  appearance: none;
  -webkit-appearance: none;
  -moz-appearance: none;
}

input.jp-mod-styled {
  background: var(--jp-input-background);
  height: 28px;
  box-sizing: border-box;
  border: var(--jp-border-width) solid var(--jp-border-color1);
  padding-left: 7px;
  padding-right: 7px;
  font-size: var(--jp-ui-font-size2);
  color: var(--jp-ui-font-color0);
  outline: none;
  appearance: none;
  -webkit-appearance: none;
  -moz-appearance: none;
}

input[type='checkbox'].jp-mod-styled {
  appearance: checkbox;
  -webkit-appearance: checkbox;
  -moz-appearance: checkbox;
  height: auto;
}

input.jp-mod-styled:focus {
  border: var(--jp-border-width) solid var(--md-blue-500);
  box-shadow: inset 0 0 4px var(--md-blue-300);
}

.jp-select-wrapper {
  display: flex;
  position: relative;
  flex-direction: column;
  padding: 1px;
  background-color: var(--jp-layout-color1);
  box-sizing: border-box;
  margin-bottom: 12px;
}

.jp-select-wrapper:not(.multiple) {
  height: 28px;
}

.jp-select-wrapper.jp-mod-focused select.jp-mod-styled {
  border: var(--jp-border-width) solid var(--jp-input-active-border-color);
  box-shadow: var(--jp-input-box-shadow);
  background-color: var(--jp-input-active-background);
}

select.jp-mod-styled:hover {
  cursor: pointer;
  color: var(--jp-ui-font-color0);
  background-color: var(--jp-input-hover-background);
  box-shadow: inset 0 0 1px rgba(0, 0, 0, 0.5);
}

select.jp-mod-styled {
  flex: 1 1 auto;
  width: 100%;
  font-size: var(--jp-ui-font-size2);
  background: var(--jp-input-background);
  color: var(--jp-ui-font-color0);
  padding: 0 25px 0 8px;
  border: var(--jp-border-width) solid var(--jp-input-border-color);
  border-radius: 0;
  outline: none;
  appearance: none;
  -webkit-appearance: none;
  -moz-appearance: none;
}

select.jp-mod-styled:not([multiple]) {
  height: 32px;
}

select.jp-mod-styled[multiple] {
  max-height: 200px;
  overflow-y: auto;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

.jp-switch {
  display: flex;
  align-items: center;
  padding-left: 4px;
  padding-right: 4px;
  font-size: var(--jp-ui-font-size1);
  background-color: transparent;
  color: var(--jp-ui-font-color1);
  border: none;
  height: 20px;
}

.jp-switch:hover {
  background-color: var(--jp-layout-color2);
}

.jp-switch-label {
  margin-right: 5px;
  font-family: var(--jp-ui-font-family);
}

.jp-switch-track {
  cursor: pointer;
  background-color: var(--jp-switch-color, var(--jp-border-color1));
  -webkit-transition: 0.4s;
  transition: 0.4s;
  border-radius: 34px;
  height: 16px;
  width: 35px;
  position: relative;
}

.jp-switch-track::before {
  content: '';
  position: absolute;
  height: 10px;
  width: 10px;
  margin: 3px;
  left: 0;
  background-color: var(--jp-ui-inverse-font-color1);
  -webkit-transition: 0.4s;
  transition: 0.4s;
  border-radius: 50%;
}

.jp-switch[aria-checked='true'] .jp-switch-track {
  background-color: var(--jp-switch-true-position-color, var(--jp-warn-color0));
}

.jp-switch[aria-checked='true'] .jp-switch-track::before {
  /* track width (35) - margins (3 + 3) - thumb width (10) */
  left: 19px;
}

/*-----------------------------------------------------------------------------
| Copyright (c) 2014-2016, Jupyter Development Team.
|
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

:root {
  --jp-private-toolbar-height: calc(
    28px + var(--jp-border-width)
  ); /* leave 28px for content */
}

.jp-Toolbar {
  color: var(--jp-ui-font-color1);
  flex: 0 0 auto;
  display: flex;
  flex-direction: row;
  border-bottom: var(--jp-border-width) solid var(--jp-toolbar-border-color);
  box-shadow: var(--jp-toolbar-box-shadow);
  background: var(--jp-toolbar-background);
  min-height: var(--jp-toolbar-micro-height);
  padding: 2px;
  z-index: 8;
  overflow-x: hidden;
}

/* Toolbar items */

.jp-Toolbar > .jp-Toolbar-item.jp-Toolbar-spacer {
  flex-grow: 1;
  flex-shrink: 1;
}

.jp-Toolbar-item.jp-Toolbar-kernelStatus {
  display: inline-block;
  width: 32px;
  background-repeat: no-repeat;
  background-position: center;
  background-size: 16px;
}

.jp-Toolbar > .jp-Toolbar-item {
  flex: 0 0 auto;
  display: flex;
  padding-left: 1px;
  padding-right: 1px;
  font-size: var(--jp-ui-font-size1);
  line-height: var(--jp-private-toolbar-height);
  height: 100%;
}

/* Toolbar buttons */

/* This is the div we use to wrap the react component into a Widget */
div.jp-ToolbarButton {
  color: transparent;
  border: none;
  box-sizing: border-box;
  outline: none;
  appearance: none;
  -webkit-appearance: none;
  -moz-appearance: none;
  padding: 0;
  margin: 0;
}

button.jp-ToolbarButtonComponent {
  background: var(--jp-layout-color1);
  border: none;
  box-sizing: border-box;
  outline: none;
  appearance: none;
  -webkit-appearance: none;
  -moz-appearance: none;
  padding: 0 6px;
  margin: 0;
  height: 24px;
  border-radius: var(--jp-border-radius);
  display: flex;
  align-items: center;
  text-align: center;
  font-size: 14px;
  min-width: unset;
  min-height: unset;
}

button.jp-ToolbarButtonComponent:disabled {
  opacity: 0.4;
}

button.jp-ToolbarButtonComponent > span {
  padding: 0;
  flex: 0 0 auto;
}

button.jp-ToolbarButtonComponent .jp-ToolbarButtonComponent-label {
  font-size: var(--jp-ui-font-size1);
  line-height: 100%;
  padding-left: 2px;
  color: var(--jp-ui-font-color1);
  font-family: var(--jp-ui-font-family);
}

#jp-main-dock-panel[data-mode='single-document']
  .jp-MainAreaWidget
  > .jp-Toolbar.jp-Toolbar-micro {
  padding: 0;
  min-height: 0;
}

#jp-main-dock-panel[data-mode='single-document']
  .jp-MainAreaWidget
  > .jp-Toolbar {
  border: none;
  box-shadow: none;
}

/*
 * Copyright (c) Jupyter Development Team.
 * Distributed under the terms of the Modified BSD License.
 */

.jp-WindowedPanel-outer {
  position: relative;
  overflow-y: auto;
}

.jp-WindowedPanel-inner {
  position: relative;
}

.jp-WindowedPanel-window {
  position: absolute;
  left: 0;
  right: 0;
  overflow: visible;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/* Sibling imports */

body {
  color: var(--jp-ui-font-color1);
  font-size: var(--jp-ui-font-size1);
}

/* Disable native link decoration styles everywhere outside of dialog boxes */
a {
  text-decoration: unset;
  color: unset;
}

a:hover {
  text-decoration: unset;
  color: unset;
}

/* Accessibility for links inside dialog box text */
.jp-Dialog-content a {
  text-decoration: revert;
  color: var(--jp-content-link-color);
}

.jp-Dialog-content a:hover {
  text-decoration: revert;
}

/* Styles for ui-components */
.jp-Button {
  color: var(--jp-ui-font-color2);
  border-radius: var(--jp-border-radius);
  padding: 0 12px;
  font-size: var(--jp-ui-font-size1);

  /* Copy from blueprint 3 */
  display: inline-flex;
  flex-direction: row;
  border: none;
  cursor: pointer;
  align-items: center;
  justify-content: center;
  text-align: left;
  vertical-align: middle;
  min-height: 30px;
  min-width: 30px;
}

.jp-Button:disabled {
  cursor: not-allowed;
}

.jp-Button:empty {
  padding: 0 !important;
}

.jp-Button.jp-mod-small {
  min-height: 24px;
  min-width: 24px;
  font-size: 12px;
  padding: 0 7px;
}

/* Use our own theme for hover styles */
.jp-Button.jp-mod-minimal:hover {
  background-color: var(--jp-layout-color2);
}

.jp-Button.jp-mod-minimal {
  background: none;
}

.jp-InputGroup {
  display: block;
  position: relative;
}

.jp-InputGroup input {
  box-sizing: border-box;
  border: none;
  border-radius: 0;
  background-color: transparent;
  color: var(--jp-ui-font-color0);
  box-shadow: inset 0 0 0 var(--jp-border-width) var(--jp-input-border-color);
  padding-bottom: 0;
  padding-top: 0;
  padding-left: 10px;
  padding-right: 28px;
  position: relative;
  width: 100%;
  -webkit-appearance: none;
  -moz-appearance: none;
  appearance: none;
  font-size: 14px;
  font-weight: 400;
  height: 30px;
  line-height: 30px;
  outline: none;
  vertical-align: middle;
}

.jp-InputGroup input:focus {
  box-shadow: inset 0 0 0 var(--jp-border-width)
      var(--jp-input-active-box-shadow-color),
    inset 0 0 0 3px var(--jp-input-active-box-shadow-color);
}

.jp-InputGroup input:disabled {
  cursor: not-allowed;
  resize: block;
  background-color: var(--jp-layout-color2);
  color: var(--jp-ui-font-color2);
}

.jp-InputGroup input:disabled ~ span {
  cursor: not-allowed;
  color: var(--jp-ui-font-color2);
}

.jp-InputGroup input::placeholder,
input::placeholder {
  color: var(--jp-ui-font-color2);
}

.jp-InputGroupAction {
  position: absolute;
  bottom: 1px;
  right: 0;
  padding: 6px;
}

.jp-HTMLSelect.jp-DefaultStyle select {
  background-color: initial;
  border: none;
  border-radius: 0;
  box-shadow: none;
  color: var(--jp-ui-font-color0);
  display: block;
  font-size: var(--jp-ui-font-size1);
  font-family: var(--jp-ui-font-family);
  height: 24px;
  line-height: 14px;
  padding: 0 25px 0 10px;
  text-align: left;
  -moz-appearance: none;
  -webkit-appearance: none;
}

.jp-HTMLSelect.jp-DefaultStyle select:disabled {
  background-color: var(--jp-layout-color2);
  color: var(--jp-ui-font-color2);
  cursor: not-allowed;
  resize: block;
}

.jp-HTMLSelect.jp-DefaultStyle select:disabled ~ span {
  cursor: not-allowed;
}

/* Use our own theme for hover and option styles */
/* stylelint-disable-next-line selector-max-type */
.jp-HTMLSelect.jp-DefaultStyle select:hover,
.jp-HTMLSelect.jp-DefaultStyle select > option {
  background-color: var(--jp-layout-color2);
  color: var(--jp-ui-font-color0);
}

select {
  box-sizing: border-box;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| Styles
|----------------------------------------------------------------------------*/

.jp-StatusBar-Widget {
  display: flex;
  align-items: center;
  background: var(--jp-layout-color2);
  min-height: var(--jp-statusbar-height);
  justify-content: space-between;
  padding: 0 10px;
}

.jp-StatusBar-Left {
  display: flex;
  align-items: center;
  flex-direction: row;
}

.jp-StatusBar-Middle {
  display: flex;
  align-items: center;
}

.jp-StatusBar-Right {
  display: flex;
  align-items: center;
  flex-direction: row-reverse;
}

.jp-StatusBar-Item {
  max-height: var(--jp-statusbar-height);
  margin: 0 2px;
  height: var(--jp-statusbar-height);
  white-space: nowrap;
  text-overflow: ellipsis;
  color: var(--jp-ui-font-color1);
  padding: 0 6px;
}

.jp-mod-highlighted:hover {
  background-color: var(--jp-layout-color3);
}

.jp-mod-clicked {
  background-color: var(--jp-brand-color1);
}

.jp-mod-clicked:hover {
  background-color: var(--jp-brand-color0);
}

.jp-mod-clicked .jp-StatusBar-TextItem {
  color: var(--jp-ui-inverse-font-color1);
}

.jp-StatusBar-HoverItem {
  box-shadow: '0px 4px 4px rgba(0, 0, 0, 0.25)';
}

.jp-StatusBar-TextItem {
  font-size: var(--jp-ui-font-size1);
  font-family: var(--jp-ui-font-family);
  line-height: 24px;
  color: var(--jp-ui-font-color1);
}

.jp-StatusBar-GroupItem {
  display: flex;
  align-items: center;
  flex-direction: row;
}

.jp-Statusbar-ProgressCircle svg {
  display: block;
  margin: 0 auto;
  width: 16px;
  height: 24px;
  align-self: normal;
}

.jp-Statusbar-ProgressCircle path {
  fill: var(--jp-inverse-layout-color3);
}

.jp-Statusbar-ProgressBar-progress-bar {
  height: 10px;
  width: 100px;
  border: solid 0.25px var(--jp-brand-color2);
  border-radius: 3px;
  overflow: hidden;
  align-self: center;
}

.jp-Statusbar-ProgressBar-progress-bar > div {
  background-color: var(--jp-brand-color2);
  background-image: linear-gradient(
    -45deg,
    rgba(255, 255, 255, 0.2) 25%,
    transparent 25%,
    transparent 50%,
    rgba(255, 255, 255, 0.2) 50%,
    rgba(255, 255, 255, 0.2) 75%,
    transparent 75%,
    transparent
  );
  background-size: 40px 40px;
  float: left;
  width: 0%;
  height: 100%;
  font-size: 12px;
  line-height: 14px;
  color: #fff;
  text-align: center;
  animation: jp-Statusbar-ExecutionTime-progress-bar 2s linear infinite;
}

.jp-Statusbar-ProgressBar-progress-bar p {
  color: var(--jp-ui-font-color1);
  font-family: var(--jp-ui-font-family);
  font-size: var(--jp-ui-font-size1);
  line-height: 10px;
  width: 100px;
}

@keyframes jp-Statusbar-ExecutionTime-progress-bar {
  0% {
    background-position: 0 0;
  }

  100% {
    background-position: 40px 40px;
  }
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| Variables
|----------------------------------------------------------------------------*/

:root {
  --jp-private-commandpalette-search-height: 28px;
}

/*-----------------------------------------------------------------------------
| Overall styles
|----------------------------------------------------------------------------*/

.lm-CommandPalette {
  padding-bottom: 0;
  color: var(--jp-ui-font-color1);
  background: var(--jp-layout-color1);

  /* This is needed so that all font sizing of children done in ems is
   * relative to this base size */
  font-size: var(--jp-ui-font-size1);
}

/*-----------------------------------------------------------------------------
| Modal variant
|----------------------------------------------------------------------------*/

.jp-ModalCommandPalette {
  position: absolute;
  z-index: 10000;
  top: 38px;
  left: 30%;
  margin: 0;
  padding: 4px;
  width: 40%;
  box-shadow: var(--jp-elevation-z4);
  border-radius: 4px;
  background: var(--jp-layout-color0);
}

.jp-ModalCommandPalette .lm-CommandPalette {
  max-height: 40vh;
}

.jp-ModalCommandPalette .lm-CommandPalette .lm-close-icon::after {
  display: none;
}

.jp-ModalCommandPalette .lm-CommandPalette .lm-CommandPalette-header {
  display: none;
}

.jp-ModalCommandPalette .lm-CommandPalette .lm-CommandPalette-item {
  margin-left: 4px;
  margin-right: 4px;
}

.jp-ModalCommandPalette
  .lm-CommandPalette
  .lm-CommandPalette-item.lm-mod-disabled {
  display: none;
}

/*-----------------------------------------------------------------------------
| Search
|----------------------------------------------------------------------------*/

.lm-CommandPalette-search {
  padding: 4px;
  background-color: var(--jp-layout-color1);
  z-index: 2;
}

.lm-CommandPalette-wrapper {
  overflow: overlay;
  padding: 0 9px;
  background-color: var(--jp-input-active-background);
  height: 30px;
  box-shadow: inset 0 0 0 var(--jp-border-width) var(--jp-input-border-color);
}

.lm-CommandPalette.lm-mod-focused .lm-CommandPalette-wrapper {
  box-shadow: inset 0 0 0 1px var(--jp-input-active-box-shadow-color),
    inset 0 0 0 3px var(--jp-input-active-box-shadow-color);
}

.jp-SearchIconGroup {
  color: white;
  background-color: var(--jp-brand-color1);
  position: absolute;
  top: 4px;
  right: 4px;
  padding: 5px 5px 1px;
}

.jp-SearchIconGroup svg {
  height: 20px;
  width: 20px;
}

.jp-SearchIconGroup .jp-icon3[fill] {
  fill: var(--jp-layout-color0);
}

.lm-CommandPalette-input {
  background: transparent;
  width: calc(100% - 18px);
  float: left;
  border: none;
  outline: none;
  font-size: var(--jp-ui-font-size1);
  color: var(--jp-ui-font-color0);
  line-height: var(--jp-private-commandpalette-search-height);
}

.lm-CommandPalette-input::-webkit-input-placeholder,
.lm-CommandPalette-input::-moz-placeholder,
.lm-CommandPalette-input:-ms-input-placeholder {
  color: var(--jp-ui-font-color2);
  font-size: var(--jp-ui-font-size1);
}

/*-----------------------------------------------------------------------------
| Results
|----------------------------------------------------------------------------*/

.lm-CommandPalette-header:first-child {
  margin-top: 0;
}

.lm-CommandPalette-header {
  border-bottom: solid var(--jp-border-width) var(--jp-border-color2);
  color: var(--jp-ui-font-color1);
  cursor: pointer;
  display: flex;
  font-size: var(--jp-ui-font-size0);
  font-weight: 600;
  letter-spacing: 1px;
  margin-top: 8px;
  padding: 8px 0 8px 12px;
  text-transform: uppercase;
}

.lm-CommandPalette-header.lm-mod-active {
  background: var(--jp-layout-color2);
}

.lm-CommandPalette-header > mark {
  background-color: transparent;
  font-weight: bold;
  color: var(--jp-ui-font-color1);
}

.lm-CommandPalette-item {
  padding: 4px 12px 4px 4px;
  color: var(--jp-ui-font-color1);
  font-size: var(--jp-ui-font-size1);
  font-weight: 400;
  display: flex;
}

.lm-CommandPalette-item.lm-mod-disabled {
  color: var(--jp-ui-font-color2);
}

.lm-CommandPalette-item.lm-mod-active {
  color: var(--jp-ui-inverse-font-color1);
  background: var(--jp-brand-color1);
}

.lm-CommandPalette-item.lm-mod-active .lm-CommandPalette-itemLabel > mark {
  color: var(--jp-ui-inverse-font-color0);
}

.lm-CommandPalette-item.lm-mod-active .jp-icon-selectable[fill] {
  fill: var(--jp-layout-color0);
}

.lm-CommandPalette-item.lm-mod-active:hover:not(.lm-mod-disabled) {
  color: var(--jp-ui-inverse-font-color1);
  background: var(--jp-brand-color1);
}

.lm-CommandPalette-item:hover:not(.lm-mod-active):not(.lm-mod-disabled) {
  background: var(--jp-layout-color2);
}

.lm-CommandPalette-itemContent {
  overflow: hidden;
}

.lm-CommandPalette-itemLabel > mark {
  color: var(--jp-ui-font-color0);
  background-color: transparent;
  font-weight: bold;
}

.lm-CommandPalette-item.lm-mod-disabled mark {
  color: var(--jp-ui-font-color2);
}

.lm-CommandPalette-item .lm-CommandPalette-itemIcon {
  margin: 0 4px 0 0;
  position: relative;
  width: 16px;
  top: 2px;
  flex: 0 0 auto;
}

.lm-CommandPalette-item.lm-mod-disabled .lm-CommandPalette-itemIcon {
  opacity: 0.6;
}

.lm-CommandPalette-item .lm-CommandPalette-itemShortcut {
  flex: 0 0 auto;
}

.lm-CommandPalette-itemCaption {
  display: none;
}

.lm-CommandPalette-content {
  background-color: var(--jp-layout-color1);
}

.lm-CommandPalette-content:empty::after {
  content: 'No results';
  margin: auto;
  margin-top: 20px;
  width: 100px;
  display: block;
  font-size: var(--jp-ui-font-size2);
  font-family: var(--jp-ui-font-family);
  font-weight: lighter;
}

.lm-CommandPalette-emptyMessage {
  text-align: center;
  margin-top: 24px;
  line-height: 1.32;
  padding: 0 8px;
  color: var(--jp-content-font-color3);
}

/*-----------------------------------------------------------------------------
| Copyright (c) 2014-2017, Jupyter Development Team.
|
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

.jp-Dialog {
  position: absolute;
  z-index: 10000;
  display: flex;
  flex-direction: column;
  align-items: center;
  justify-content: center;
  top: 0;
  left: 0;
  margin: 0;
  padding: 0;
  width: 100%;
  height: 100%;
  background: var(--jp-dialog-background);
}

.jp-Dialog-content {
  display: flex;
  flex-direction: column;
  margin-left: auto;
  margin-right: auto;
  background: var(--jp-layout-color1);
  padding: 24px 24px 12px;
  min-width: 300px;
  min-height: 150px;
  max-width: 1000px;
  max-height: 500px;
  box-sizing: border-box;
  box-shadow: var(--jp-elevation-z20);
  word-wrap: break-word;
  border-radius: var(--jp-border-radius);

  /* This is needed so that all font sizing of children done in ems is
   * relative to this base size */
  font-size: var(--jp-ui-font-size1);
  color: var(--jp-ui-font-color1);
  resize: both;
}

.jp-Dialog-content.jp-Dialog-content-small {
  max-width: 500px;
}

.jp-Dialog-button {
  overflow: visible;
}

button.jp-Dialog-button:focus {
  outline: 1px solid var(--jp-brand-color1);
  outline-offset: 4px;
  -moz-outline-radius: 0;
}

button.jp-Dialog-button:focus::-moz-focus-inner {
  border: 0;
}

button.jp-Dialog-button.jp-mod-styled.jp-mod-accept:focus,
button.jp-Dialog-button.jp-mod-styled.jp-mod-warn:focus,
button.jp-Dialog-button.jp-mod-styled.jp-mod-reject:focus {
  outline-offset: 4px;
  -moz-outline-radius: 0;
}

button.jp-Dialog-button.jp-mod-styled.jp-mod-accept:focus {
  outline: 1px solid var(--jp-accept-color-normal, var(--jp-brand-color1));
}

button.jp-Dialog-button.jp-mod-styled.jp-mod-warn:focus {
  outline: 1px solid var(--jp-warn-color-normal, var(--jp-error-color1));
}

button.jp-Dialog-button.jp-mod-styled.jp-mod-reject:focus {
  outline: 1px solid var(--jp-reject-color-normal, var(--md-grey-600));
}

button.jp-Dialog-close-button {
  padding: 0;
  height: 100%;
  min-width: unset;
  min-height: unset;
}

.jp-Dialog-header {
  display: flex;
  justify-content: space-between;
  flex: 0 0 auto;
  padding-bottom: 12px;
  font-size: var(--jp-ui-font-size3);
  font-weight: 400;
  color: var(--jp-ui-font-color1);
}

.jp-Dialog-body {
  display: flex;
  flex-direction: column;
  flex: 1 1 auto;
  font-size: var(--jp-ui-font-size1);
  background: var(--jp-layout-color1);
  color: var(--jp-ui-font-color1);
  overflow: auto;
}

.jp-Dialog-footer {
  display: flex;
  flex-direction: row;
  justify-content: flex-end;
  align-items: center;
  flex: 0 0 auto;
  margin-left: -12px;
  margin-right: -12px;
  padding: 12px;
}

.jp-Dialog-checkbox {
  padding-right: 5px;
}

.jp-Dialog-checkbox > input:focus-visible {
  outline: 1px solid var(--jp-input-active-border-color);
  outline-offset: 1px;
}

.jp-Dialog-spacer {
  flex: 1 1 auto;
}

.jp-Dialog-title {
  overflow: hidden;
  white-space: nowrap;
  text-overflow: ellipsis;
}

.jp-Dialog-body > .jp-select-wrapper {
  width: 100%;
}

.jp-Dialog-body > button {
  padding: 0 16px;
}

.jp-Dialog-body > label {
  line-height: 1.4;
  color: var(--jp-ui-font-color0);
}

.jp-Dialog-button.jp-mod-styled:not(:last-child) {
  margin-right: 12px;
}

/*
 * Copyright (c) Jupyter Development Team.
 * Distributed under the terms of the Modified BSD License.
 */

.jp-Input-Boolean-Dialog {
  flex-direction: row-reverse;
  align-items: end;
  width: 100%;
}

.jp-Input-Boolean-Dialog > label {
  flex: 1 1 auto;
}

/*-----------------------------------------------------------------------------
| Copyright (c) 2014-2016, Jupyter Development Team.
|
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

.jp-MainAreaWidget > :focus {
  outline: none;
}

.jp-MainAreaWidget .jp-MainAreaWidget-error {
  padding: 6px;
}

.jp-MainAreaWidget .jp-MainAreaWidget-error > pre {
  width: auto;
  padding: 10px;
  background: var(--jp-error-color3);
  border: var(--jp-border-width) solid var(--jp-error-color1);
  border-radius: var(--jp-border-radius);
  color: var(--jp-ui-font-color1);
  font-size: var(--jp-ui-font-size1);
  white-space: pre-wrap;
  word-wrap: break-word;
}

/*
 * Copyright (c) Jupyter Development Team.
 * Distributed under the terms of the Modified BSD License.
 */

/**
 * google-material-color v1.2.6
 * https://github.com/danlevan/google-material-color
 */
:root {
  --md-red-50: #ffebee;
  --md-red-100: #ffcdd2;
  --md-red-200: #ef9a9a;
  --md-red-300: #e57373;
  --md-red-400: #ef5350;
  --md-red-500: #f44336;
  --md-red-600: #e53935;
  --md-red-700: #d32f2f;
  --md-red-800: #c62828;
  --md-red-900: #b71c1c;
  --md-red-A100: #ff8a80;
  --md-red-A200: #ff5252;
  --md-red-A400: #ff1744;
  --md-red-A700: #d50000;
  --md-pink-50: #fce4ec;
  --md-pink-100: #f8bbd0;
  --md-pink-200: #f48fb1;
  --md-pink-300: #f06292;
  --md-pink-400: #ec407a;
  --md-pink-500: #e91e63;
  --md-pink-600: #d81b60;
  --md-pink-700: #c2185b;
  --md-pink-800: #ad1457;
  --md-pink-900: #880e4f;
  --md-pink-A100: #ff80ab;
  --md-pink-A200: #ff4081;
  --md-pink-A400: #f50057;
  --md-pink-A700: #c51162;
  --md-purple-50: #f3e5f5;
  --md-purple-100: #e1bee7;
  --md-purple-200: #ce93d8;
  --md-purple-300: #ba68c8;
  --md-purple-400: #ab47bc;
  --md-purple-500: #9c27b0;
  --md-purple-600: #8e24aa;
  --md-purple-700: #7b1fa2;
  --md-purple-800: #6a1b9a;
  --md-purple-900: #4a148c;
  --md-purple-A100: #ea80fc;
  --md-purple-A200: #e040fb;
  --md-purple-A400: #d500f9;
  --md-purple-A700: #a0f;
  --md-deep-purple-50: #ede7f6;
  --md-deep-purple-100: #d1c4e9;
  --md-deep-purple-200: #b39ddb;
  --md-deep-purple-300: #9575cd;
  --md-deep-purple-400: #7e57c2;
  --md-deep-purple-500: #673ab7;
  --md-deep-purple-600: #5e35b1;
  --md-deep-purple-700: #512da8;
  --md-deep-purple-800: #4527a0;
  --md-deep-purple-900: #311b92;
  --md-deep-purple-A100: #b388ff;
  --md-deep-purple-A200: #7c4dff;
  --md-deep-purple-A400: #651fff;
  --md-deep-purple-A700: #6200ea;
  --md-indigo-50: #e8eaf6;
  --md-indigo-100: #c5cae9;
  --md-indigo-200: #9fa8da;
  --md-indigo-300: #7986cb;
  --md-indigo-400: #5c6bc0;
  --md-indigo-500: #3f51b5;
  --md-indigo-600: #3949ab;
  --md-indigo-700: #303f9f;
  --md-indigo-800: #283593;
  --md-indigo-900: #1a237e;
  --md-indigo-A100: #8c9eff;
  --md-indigo-A200: #536dfe;
  --md-indigo-A400: #3d5afe;
  --md-indigo-A700: #304ffe;
  --md-blue-50: #e3f2fd;
  --md-blue-100: #bbdefb;
  --md-blue-200: #90caf9;
  --md-blue-300: #64b5f6;
  --md-blue-400: #42a5f5;
  --md-blue-500: #2196f3;
  --md-blue-600: #1e88e5;
  --md-blue-700: #1976d2;
  --md-blue-800: #1565c0;
  --md-blue-900: #0d47a1;
  --md-blue-A100: #82b1ff;
  --md-blue-A200: #448aff;
  --md-blue-A400: #2979ff;
  --md-blue-A700: #2962ff;
  --md-light-blue-50: #e1f5fe;
  --md-light-blue-100: #b3e5fc;
  --md-light-blue-200: #81d4fa;
  --md-light-blue-300: #4fc3f7;
  --md-light-blue-400: #29b6f6;
  --md-light-blue-500: #03a9f4;
  --md-light-blue-600: #039be5;
  --md-light-blue-700: #0288d1;
  --md-light-blue-800: #0277bd;
  --md-light-blue-900: #01579b;
  --md-light-blue-A100: #80d8ff;
  --md-light-blue-A200: #40c4ff;
  --md-light-blue-A400: #00b0ff;
  --md-light-blue-A700: #0091ea;
  --md-cyan-50: #e0f7fa;
  --md-cyan-100: #b2ebf2;
  --md-cyan-200: #80deea;
  --md-cyan-300: #4dd0e1;
  --md-cyan-400: #26c6da;
  --md-cyan-500: #00bcd4;
  --md-cyan-600: #00acc1;
  --md-cyan-700: #0097a7;
  --md-cyan-800: #00838f;
  --md-cyan-900: #006064;
  --md-cyan-A100: #84ffff;
  --md-cyan-A200: #18ffff;
  --md-cyan-A400: #00e5ff;
  --md-cyan-A700: #00b8d4;
  --md-teal-50: #e0f2f1;
  --md-teal-100: #b2dfdb;
  --md-teal-200: #80cbc4;
  --md-teal-300: #4db6ac;
  --md-teal-400: #26a69a;
  --md-teal-500: #009688;
  --md-teal-600: #00897b;
  --md-teal-700: #00796b;
  --md-teal-800: #00695c;
  --md-teal-900: #004d40;
  --md-teal-A100: #a7ffeb;
  --md-teal-A200: #64ffda;
  --md-teal-A400: #1de9b6;
  --md-teal-A700: #00bfa5;
  --md-green-50: #e8f5e9;
  --md-green-100: #c8e6c9;
  --md-green-200: #a5d6a7;
  --md-green-300: #81c784;
  --md-green-400: #66bb6a;
  --md-green-500: #4caf50;
  --md-green-600: #43a047;
  --md-green-700: #388e3c;
  --md-green-800: #2e7d32;
  --md-green-900: #1b5e20;
  --md-green-A100: #b9f6ca;
  --md-green-A200: #69f0ae;
  --md-green-A400: #00e676;
  --md-green-A700: #00c853;
  --md-light-green-50: #f1f8e9;
  --md-light-green-100: #dcedc8;
  --md-light-green-200: #c5e1a5;
  --md-light-green-300: #aed581;
  --md-light-green-400: #9ccc65;
  --md-light-green-500: #8bc34a;
  --md-light-green-600: #7cb342;
  --md-light-green-700: #689f38;
  --md-light-green-800: #558b2f;
  --md-light-green-900: #33691e;
  --md-light-green-A100: #ccff90;
  --md-light-green-A200: #b2ff59;
  --md-light-green-A400: #76ff03;
  --md-light-green-A700: #64dd17;
  --md-lime-50: #f9fbe7;
  --md-lime-100: #f0f4c3;
  --md-lime-200: #e6ee9c;
  --md-lime-300: #dce775;
  --md-lime-400: #d4e157;
  --md-lime-500: #cddc39;
  --md-lime-600: #c0ca33;
  --md-lime-700: #afb42b;
  --md-lime-800: #9e9d24;
  --md-lime-900: #827717;
  --md-lime-A100: #f4ff81;
  --md-lime-A200: #eeff41;
  --md-lime-A400: #c6ff00;
  --md-lime-A700: #aeea00;
  --md-yellow-50: #fffde7;
  --md-yellow-100: #fff9c4;
  --md-yellow-200: #fff59d;
  --md-yellow-300: #fff176;
  --md-yellow-400: #ffee58;
  --md-yellow-500: #ffeb3b;
  --md-yellow-600: #fdd835;
  --md-yellow-700: #fbc02d;
  --md-yellow-800: #f9a825;
  --md-yellow-900: #f57f17;
  --md-yellow-A100: #ffff8d;
  --md-yellow-A200: #ff0;
  --md-yellow-A400: #ffea00;
  --md-yellow-A700: #ffd600;
  --md-amber-50: #fff8e1;
  --md-amber-100: #ffecb3;
  --md-amber-200: #ffe082;
  --md-amber-300: #ffd54f;
  --md-amber-400: #ffca28;
  --md-amber-500: #ffc107;
  --md-amber-600: #ffb300;
  --md-amber-700: #ffa000;
  --md-amber-800: #ff8f00;
  --md-amber-900: #ff6f00;
  --md-amber-A100: #ffe57f;
  --md-amber-A200: #ffd740;
  --md-amber-A400: #ffc400;
  --md-amber-A700: #ffab00;
  --md-orange-50: #fff3e0;
  --md-orange-100: #ffe0b2;
  --md-orange-200: #ffcc80;
  --md-orange-300: #ffb74d;
  --md-orange-400: #ffa726;
  --md-orange-500: #ff9800;
  --md-orange-600: #fb8c00;
  --md-orange-700: #f57c00;
  --md-orange-800: #ef6c00;
  --md-orange-900: #e65100;
  --md-orange-A100: #ffd180;
  --md-orange-A200: #ffab40;
  --md-orange-A400: #ff9100;
  --md-orange-A700: #ff6d00;
  --md-deep-orange-50: #fbe9e7;
  --md-deep-orange-100: #ffccbc;
  --md-deep-orange-200: #ffab91;
  --md-deep-orange-300: #ff8a65;
  --md-deep-orange-400: #ff7043;
  --md-deep-orange-500: #ff5722;
  --md-deep-orange-600: #f4511e;
  --md-deep-orange-700: #e64a19;
  --md-deep-orange-800: #d84315;
  --md-deep-orange-900: #bf360c;
  --md-deep-orange-A100: #ff9e80;
  --md-deep-orange-A200: #ff6e40;
  --md-deep-orange-A400: #ff3d00;
  --md-deep-orange-A700: #dd2c00;
  --md-brown-50: #efebe9;
  --md-brown-100: #d7ccc8;
  --md-brown-200: #bcaaa4;
  --md-brown-300: #a1887f;
  --md-brown-400: #8d6e63;
  --md-brown-500: #795548;
  --md-brown-600: #6d4c41;
  --md-brown-700: #5d4037;
  --md-brown-800: #4e342e;
  --md-brown-900: #3e2723;
  --md-grey-50: #fafafa;
  --md-grey-100: #f5f5f5;
  --md-grey-200: #eee;
  --md-grey-300: #e0e0e0;
  --md-grey-400: #bdbdbd;
  --md-grey-500: #9e9e9e;
  --md-grey-600: #757575;
  --md-grey-700: #616161;
  --md-grey-800: #424242;
  --md-grey-900: #212121;
  --md-blue-grey-50: #eceff1;
  --md-blue-grey-100: #cfd8dc;
  --md-blue-grey-200: #b0bec5;
  --md-blue-grey-300: #90a4ae;
  --md-blue-grey-400: #78909c;
  --md-blue-grey-500: #607d8b;
  --md-blue-grey-600: #546e7a;
  --md-blue-grey-700: #455a64;
  --md-blue-grey-800: #37474f;
  --md-blue-grey-900: #263238;
}

/*-----------------------------------------------------------------------------
| Copyright (c) 2014-2017, Jupyter Development Team.
|
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| RenderedText
|----------------------------------------------------------------------------*/

:root {
  /* This is the padding value to fill the gaps between lines containing spans with background color. */
  --jp-private-code-span-padding: calc(
    (var(--jp-code-line-height) - 1) * var(--jp-code-font-size) / 2
  );
}

.jp-RenderedText {
  text-align: left;
  padding-left: var(--jp-code-padding);
  line-height: var(--jp-code-line-height);
  font-family: var(--jp-code-font-family);
}

.jp-RenderedText pre,
.jp-RenderedJavaScript pre,
.jp-RenderedHTMLCommon pre {
  color: var(--jp-content-font-color1);
  font-size: var(--jp-code-font-size);
  border: none;
  margin: 0;
  padding: 0;
}

.jp-RenderedText pre a:link {
  text-decoration: none;
  color: var(--jp-content-link-color);
}

.jp-RenderedText pre a:hover {
  text-decoration: underline;
  color: var(--jp-content-link-color);
}

.jp-RenderedText pre a:visited {
  text-decoration: none;
  color: var(--jp-content-link-color);
}

/* console foregrounds and backgrounds */
.jp-RenderedText pre .ansi-black-fg {
  color: #3e424d;
}

.jp-RenderedText pre .ansi-red-fg {
  color: #e75c58;
}

.jp-RenderedText pre .ansi-green-fg {
  color: #00a250;
}

.jp-RenderedText pre .ansi-yellow-fg {
  color: #ddb62b;
}

.jp-RenderedText pre .ansi-blue-fg {
  color: #208ffb;
}

.jp-RenderedText pre .ansi-magenta-fg {
  color: #d160c4;
}

.jp-RenderedText pre .ansi-cyan-fg {
  color: #60c6c8;
}

.jp-RenderedText pre .ansi-white-fg {
  color: #c5c1b4;
}

.jp-RenderedText pre .ansi-black-bg {
  background-color: #3e424d;
  padding: var(--jp-private-code-span-padding) 0;
}

.jp-RenderedText pre .ansi-red-bg {
  background-color: #e75c58;
  padding: var(--jp-private-code-span-padding) 0;
}

.jp-RenderedText pre .ansi-green-bg {
  background-color: #00a250;
  padding: var(--jp-private-code-span-padding) 0;
}

.jp-RenderedText pre .ansi-yellow-bg {
  background-color: #ddb62b;
  padding: var(--jp-private-code-span-padding) 0;
}

.jp-RenderedText pre .ansi-blue-bg {
  background-color: #208ffb;
  padding: var(--jp-private-code-span-padding) 0;
}

.jp-RenderedText pre .ansi-magenta-bg {
  background-color: #d160c4;
  padding: var(--jp-private-code-span-padding) 0;
}

.jp-RenderedText pre .ansi-cyan-bg {
  background-color: #60c6c8;
  padding: var(--jp-private-code-span-padding) 0;
}

.jp-RenderedText pre .ansi-white-bg {
  background-color: #c5c1b4;
  padding: var(--jp-private-code-span-padding) 0;
}

.jp-RenderedText pre .ansi-black-intense-fg {
  color: #282c36;
}

.jp-RenderedText pre .ansi-red-intense-fg {
  color: #b22b31;
}

.jp-RenderedText pre .ansi-green-intense-fg {
  color: #007427;
}

.jp-RenderedText pre .ansi-yellow-intense-fg {
  color: #b27d12;
}

.jp-RenderedText pre .ansi-blue-intense-fg {
  color: #0065ca;
}

.jp-RenderedText pre .ansi-magenta-intense-fg {
  color: #a03196;
}

.jp-RenderedText pre .ansi-cyan-intense-fg {
  color: #258f8f;
}

.jp-RenderedText pre .ansi-white-intense-fg {
  color: #a1a6b2;
}

.jp-RenderedText pre .ansi-black-intense-bg {
  background-color: #282c36;
  padding: var(--jp-private-code-span-padding) 0;
}

.jp-RenderedText pre .ansi-red-intense-bg {
  background-color: #b22b31;
  padding: var(--jp-private-code-span-padding) 0;
}

.jp-RenderedText pre .ansi-green-intense-bg {
  background-color: #007427;
  padding: var(--jp-private-code-span-padding) 0;
}

.jp-RenderedText pre .ansi-yellow-intense-bg {
  background-color: #b27d12;
  padding: var(--jp-private-code-span-padding) 0;
}

.jp-RenderedText pre .ansi-blue-intense-bg {
  background-color: #0065ca;
  padding: var(--jp-private-code-span-padding) 0;
}

.jp-RenderedText pre .ansi-magenta-intense-bg {
  background-color: #a03196;
  padding: var(--jp-private-code-span-padding) 0;
}

.jp-RenderedText pre .ansi-cyan-intense-bg {
  background-color: #258f8f;
  padding: var(--jp-private-code-span-padding) 0;
}

.jp-RenderedText pre .ansi-white-intense-bg {
  background-color: #a1a6b2;
  padding: var(--jp-private-code-span-padding) 0;
}

.jp-RenderedText pre .ansi-default-inverse-fg {
  color: var(--jp-ui-inverse-font-color0);
}

.jp-RenderedText pre .ansi-default-inverse-bg {
  background-color: var(--jp-inverse-layout-color0);
  padding: var(--jp-private-code-span-padding) 0;
}

.jp-RenderedText pre .ansi-bold {
  font-weight: bold;
}

.jp-RenderedText pre .ansi-underline {
  text-decoration: underline;
}

.jp-RenderedText[data-mime-type='application/vnd.jupyter.stderr'] {
  background: var(--jp-rendermime-error-background);
  padding-top: var(--jp-code-padding);
}

/*-----------------------------------------------------------------------------
| RenderedLatex
|----------------------------------------------------------------------------*/

.jp-RenderedLatex {
  color: var(--jp-content-font-color1);
  font-size: var(--jp-content-font-size1);
  line-height: var(--jp-content-line-height);
}

/* Left-justify outputs.*/
.jp-OutputArea-output.jp-RenderedLatex {
  padding: var(--jp-code-padding);
  text-align: left;
}

/*-----------------------------------------------------------------------------
| RenderedHTML
|----------------------------------------------------------------------------*/

.jp-RenderedHTMLCommon {
  color: var(--jp-content-font-color1);
  font-family: var(--jp-content-font-family);
  font-size: var(--jp-content-font-size1);
  line-height: var(--jp-content-line-height);

  /* Give a bit more R padding on Markdown text to keep line lengths reasonable */
  padding-right: 20px;
}

.jp-RenderedHTMLCommon em {
  font-style: italic;
}

.jp-RenderedHTMLCommon strong {
  font-weight: bold;
}

.jp-RenderedHTMLCommon u {
  text-decoration: underline;
}

.jp-RenderedHTMLCommon a:link {
  text-decoration: none;
  color: var(--jp-content-link-color);
}

.jp-RenderedHTMLCommon a:hover {
  text-decoration: underline;
  color: var(--jp-content-link-color);
}

.jp-RenderedHTMLCommon a:visited {
  text-decoration: none;
  color: var(--jp-content-link-color);
}

/* Headings */

.jp-RenderedHTMLCommon h1,
.jp-RenderedHTMLCommon h2,
.jp-RenderedHTMLCommon h3,
.jp-RenderedHTMLCommon h4,
.jp-RenderedHTMLCommon h5,
.jp-RenderedHTMLCommon h6 {
  line-height: var(--jp-content-heading-line-height);
  font-weight: var(--jp-content-heading-font-weight);
  font-style: normal;
  margin: var(--jp-content-heading-margin-top) 0
    var(--jp-content-heading-margin-bottom) 0;
}

.jp-RenderedHTMLCommon h1:first-child,
.jp-RenderedHTMLCommon h2:first-child,
.jp-RenderedHTMLCommon h3:first-child,
.jp-RenderedHTMLCommon h4:first-child,
.jp-RenderedHTMLCommon h5:first-child,
.jp-RenderedHTMLCommon h6:first-child {
  margin-top: calc(0.5 * var(--jp-content-heading-margin-top));
}

.jp-RenderedHTMLCommon h1:last-child,
.jp-RenderedHTMLCommon h2:last-child,
.jp-RenderedHTMLCommon h3:last-child,
.jp-RenderedHTMLCommon h4:last-child,
.jp-RenderedHTMLCommon h5:last-child,
.jp-RenderedHTMLCommon h6:last-child {
  margin-bottom: calc(0.5 * var(--jp-content-heading-margin-bottom));
}

.jp-RenderedHTMLCommon h1 {
  font-size: var(--jp-content-font-size5);
}

.jp-RenderedHTMLCommon h2 {
  font-size: var(--jp-content-font-size4);
}

.jp-RenderedHTMLCommon h3 {
  font-size: var(--jp-content-font-size3);
}

.jp-RenderedHTMLCommon h4 {
  font-size: var(--jp-content-font-size2);
}

.jp-RenderedHTMLCommon h5 {
  font-size: var(--jp-content-font-size1);
}

.jp-RenderedHTMLCommon h6 {
  font-size: var(--jp-content-font-size0);
}

/* Lists */

/* stylelint-disable selector-max-type, selector-max-compound-selectors */

.jp-RenderedHTMLCommon ul:not(.list-inline),
.jp-RenderedHTMLCommon ol:not(.list-inline) {
  padding-left: 2em;
}

.jp-RenderedHTMLCommon ul {
  list-style: disc;
}

.jp-RenderedHTMLCommon ul ul {
  list-style: square;
}

.jp-RenderedHTMLCommon ul ul ul {
  list-style: circle;
}

.jp-RenderedHTMLCommon ol {
  list-style: decimal;
}

.jp-RenderedHTMLCommon ol ol {
  list-style: upper-alpha;
}

.jp-RenderedHTMLCommon ol ol ol {
  list-style: lower-alpha;
}

.jp-RenderedHTMLCommon ol ol ol ol {
  list-style: lower-roman;
}

.jp-RenderedHTMLCommon ol ol ol ol ol {
  list-style: decimal;
}

.jp-RenderedHTMLCommon ol,
.jp-RenderedHTMLCommon ul {
  margin-bottom: 1em;
}

.jp-RenderedHTMLCommon ul ul,
.jp-RenderedHTMLCommon ul ol,
.jp-RenderedHTMLCommon ol ul,
.jp-RenderedHTMLCommon ol ol {
  margin-bottom: 0;
}

/* stylelint-enable selector-max-type, selector-max-compound-selectors */

.jp-RenderedHTMLCommon hr {
  color: var(--jp-border-color2);
  background-color: var(--jp-border-color1);
  margin-top: 1em;
  margin-bottom: 1em;
}

.jp-RenderedHTMLCommon > pre {
  margin: 1.5em 2em;
}

.jp-RenderedHTMLCommon pre,
.jp-RenderedHTMLCommon code {
  border: 0;
  background-color: var(--jp-layout-color0);
  color: var(--jp-content-font-color1);
  font-family: var(--jp-code-font-family);
  font-size: inherit;
  line-height: var(--jp-code-line-height);
  padding: 0;
  white-space: pre-wrap;
}

.jp-RenderedHTMLCommon :not(pre) > code {
  background-color: var(--jp-layout-color2);
  padding: 1px 5px;
}

/* Tables */

.jp-RenderedHTMLCommon table {
  border-collapse: collapse;
  border-spacing: 0;
  border: none;
  color: var(--jp-ui-font-color1);
  font-size: var(--jp-ui-font-size1);
  table-layout: fixed;
  margin-left: auto;
  margin-bottom: 1em;
  margin-right: auto;
}

.jp-RenderedHTMLCommon thead {
  border-bottom: var(--jp-border-width) solid var(--jp-border-color1);
  vertical-align: bottom;
}

.jp-RenderedHTMLCommon td,
.jp-RenderedHTMLCommon th,
.jp-RenderedHTMLCommon tr {
  vertical-align: middle;
  padding: 0.5em;
  line-height: normal;
  white-space: normal;
  max-width: none;
  border: none;
}

.jp-RenderedMarkdown.jp-RenderedHTMLCommon td,
.jp-RenderedMarkdown.jp-RenderedHTMLCommon th {
  max-width: none;
}

:not(.jp-RenderedMarkdown).jp-RenderedHTMLCommon td,
:not(.jp-RenderedMarkdown).jp-RenderedHTMLCommon th,
:not(.jp-RenderedMarkdown).jp-RenderedHTMLCommon tr {
  text-align: right;
}

.jp-RenderedHTMLCommon th {
  font-weight: bold;
}

.jp-RenderedHTMLCommon tbody tr:nth-child(odd) {
  background: var(--jp-layout-color0);
}

.jp-RenderedHTMLCommon tbody tr:nth-child(even) {
  background: var(--jp-rendermime-table-row-background);
}

.jp-RenderedHTMLCommon tbody tr:hover {
  background: var(--jp-rendermime-table-row-hover-background);
}

.jp-RenderedHTMLCommon p {
  text-align: left;
  margin: 0;
  margin-bottom: 1em;
}

.jp-RenderedHTMLCommon img {
  -moz-force-broken-image-icon: 1;
}

/* Restrict to direct children as other images could be nested in other content. */
.jp-RenderedHTMLCommon > img {
  display: block;
  margin-left: 0;
  margin-right: 0;
  margin-bottom: 1em;
}

/* Change color behind transparent images if they need it... */
[data-jp-theme-light='false'] .jp-RenderedImage img.jp-needs-light-background {
  background-color: var(--jp-inverse-layout-color1);
}

[data-jp-theme-light='true'] .jp-RenderedImage img.jp-needs-dark-background {
  background-color: var(--jp-inverse-layout-color1);
}

.jp-RenderedHTMLCommon img,
.jp-RenderedImage img,
.jp-RenderedHTMLCommon svg,
.jp-RenderedSVG svg {
  max-width: 100%;
  height: auto;
}

.jp-RenderedHTMLCommon img.jp-mod-unconfined,
.jp-RenderedImage img.jp-mod-unconfined,
.jp-RenderedHTMLCommon svg.jp-mod-unconfined,
.jp-RenderedSVG svg.jp-mod-unconfined {
  max-width: none;
}

.jp-RenderedHTMLCommon .alert {
  padding: var(--jp-notebook-padding);
  border: var(--jp-border-width) solid transparent;
  border-radius: var(--jp-border-radius);
  margin-bottom: 1em;
}

.jp-RenderedHTMLCommon .alert-info {
  color: var(--jp-info-color0);
  background-color: var(--jp-info-color3);
  border-color: var(--jp-info-color2);
}

.jp-RenderedHTMLCommon .alert-info hr {
  border-color: var(--jp-info-color3);
}

.jp-RenderedHTMLCommon .alert-info > p:last-child,
.jp-RenderedHTMLCommon .alert-info > ul:last-child {
  margin-bottom: 0;
}

.jp-RenderedHTMLCommon .alert-warning {
  color: var(--jp-warn-color0);
  background-color: var(--jp-warn-color3);
  border-color: var(--jp-warn-color2);
}

.jp-RenderedHTMLCommon .alert-warning hr {
  border-color: var(--jp-warn-color3);
}

.jp-RenderedHTMLCommon .alert-warning > p:last-child,
.jp-RenderedHTMLCommon .alert-warning > ul:last-child {
  margin-bottom: 0;
}

.jp-RenderedHTMLCommon .alert-success {
  color: var(--jp-success-color0);
  background-color: var(--jp-success-color3);
  border-color: var(--jp-success-color2);
}

.jp-RenderedHTMLCommon .alert-success hr {
  border-color: var(--jp-success-color3);
}

.jp-RenderedHTMLCommon .alert-success > p:last-child,
.jp-RenderedHTMLCommon .alert-success > ul:last-child {
  margin-bottom: 0;
}

.jp-RenderedHTMLCommon .alert-danger {
  color: var(--jp-error-color0);
  background-color: var(--jp-error-color3);
  border-color: var(--jp-error-color2);
}

.jp-RenderedHTMLCommon .alert-danger hr {
  border-color: var(--jp-error-color3);
}

.jp-RenderedHTMLCommon .alert-danger > p:last-child,
.jp-RenderedHTMLCommon .alert-danger > ul:last-child {
  margin-bottom: 0;
}

.jp-RenderedHTMLCommon blockquote {
  margin: 1em 2em;
  padding: 0 1em;
  border-left: 5px solid var(--jp-border-color2);
}

a.jp-InternalAnchorLink {
  visibility: hidden;
  margin-left: 8px;
  color: var(--md-blue-800);
}

h1:hover .jp-InternalAnchorLink,
h2:hover .jp-InternalAnchorLink,
h3:hover .jp-InternalAnchorLink,
h4:hover .jp-InternalAnchorLink,
h5:hover .jp-InternalAnchorLink,
h6:hover .jp-InternalAnchorLink {
  visibility: visible;
}

.jp-RenderedHTMLCommon kbd {
  background-color: var(--jp-rendermime-table-row-background);
  border: 1px solid var(--jp-border-color0);
  border-bottom-color: var(--jp-border-color2);
  border-radius: 3px;
  box-shadow: inset 0 -1px 0 rgba(0, 0, 0, 0.25);
  display: inline-block;
  font-size: var(--jp-ui-font-size0);
  line-height: 1em;
  padding: 0.2em 0.5em;
}

/* Most direct children of .jp-RenderedHTMLCommon have a margin-bottom of 1.0.
 * At the bottom of cells this is a bit too much as there is also spacing
 * between cells. Going all the way to 0 gets too tight between markdown and
 * code cells.
 */
.jp-RenderedHTMLCommon > *:last-child {
  margin-bottom: 0.5em;
}

/*
 * Copyright (c) Jupyter Development Team.
 * Distributed under the terms of the Modified BSD License.
 */

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Copyright (c) 2014-2017, PhosphorJS Contributors
|
| Distributed under the terms of the BSD 3-Clause License.
|
| The full license is in the file LICENSE, distributed with this software.
|----------------------------------------------------------------------------*/

.lm-cursor-backdrop {
  position: fixed;
  width: 200px;
  height: 200px;
  margin-top: -100px;
  margin-left: -100px;
  will-change: transform;
  z-index: 100;
}

.lm-mod-drag-image {
  will-change: transform;
}

/*
 * Copyright (c) Jupyter Development Team.
 * Distributed under the terms of the Modified BSD License.
 */

.jp-lineFormSearch {
  padding: 4px 12px;
  background-color: var(--jp-layout-color2);
  box-shadow: var(--jp-toolbar-box-shadow);
  z-index: 2;
  font-size: var(--jp-ui-font-size1);
}

.jp-lineFormCaption {
  font-size: var(--jp-ui-font-size0);
  line-height: var(--jp-ui-font-size1);
  margin-top: 4px;
  color: var(--jp-ui-font-color0);
}

.jp-baseLineForm {
  border: none;
  border-radius: 0;
  position: absolute;
  background-size: 16px;
  background-repeat: no-repeat;
  background-position: center;
  outline: none;
}

.jp-lineFormButtonContainer {
  top: 4px;
  right: 8px;
  height: 24px;
  padding: 0 12px;
  width: 12px;
}

.jp-lineFormButtonIcon {
  top: 0;
  right: 0;
  background-color: var(--jp-brand-color1);
  height: 100%;
  width: 100%;
  box-sizing: border-box;
  padding: 4px 6px;
}

.jp-lineFormButton {
  top: 0;
  right: 0;
  background-color: transparent;
  height: 100%;
  width: 100%;
  box-sizing: border-box;
}

.jp-lineFormWrapper {
  overflow: hidden;
  padding: 0 8px;
  border: 1px solid var(--jp-border-color0);
  background-color: var(--jp-input-active-background);
  height: 22px;
}

.jp-lineFormWrapperFocusWithin {
  border: var(--jp-border-width) solid var(--md-blue-500);
  box-shadow: inset 0 0 4px var(--md-blue-300);
}

.jp-lineFormInput {
  background: transparent;
  width: 200px;
  height: 100%;
  border: none;
  outline: none;
  color: var(--jp-ui-font-color0);
  line-height: 28px;
}

/*-----------------------------------------------------------------------------
| Copyright (c) 2014-2016, Jupyter Development Team.
|
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

.jp-JSONEditor {
  display: flex;
  flex-direction: column;
  width: 100%;
}

.jp-JSONEditor-host {
  flex: 1 1 auto;
  border: var(--jp-border-width) solid var(--jp-input-border-color);
  border-radius: 0;
  background: var(--jp-layout-color0);
  min-height: 50px;
  padding: 1px;
}

.jp-JSONEditor.jp-mod-error .jp-JSONEditor-host {
  border-color: red;
  outline-color: red;
}

.jp-JSONEditor-header {
  display: flex;
  flex: 1 0 auto;
  padding: 0 0 0 12px;
}

.jp-JSONEditor-header label {
  flex: 0 0 auto;
}

.jp-JSONEditor-commitButton {
  height: 16px;
  width: 16px;
  background-size: 18px;
  background-repeat: no-repeat;
  background-position: center;
}

.jp-JSONEditor-host.jp-mod-focused {
  background-color: var(--jp-input-active-background);
  border: 1px solid var(--jp-input-active-border-color);
  box-shadow: var(--jp-input-box-shadow);
}

.jp-Editor.jp-mod-dropTarget {
  border: var(--jp-border-width) solid var(--jp-input-active-border-color);
  box-shadow: var(--jp-input-box-shadow);
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/
.jp-DocumentSearch-input {
  border: none;
  outline: none;
  color: var(--jp-ui-font-color0);
  font-size: var(--jp-ui-font-size1);
  background-color: var(--jp-layout-color0);
  font-family: var(--jp-ui-font-family);
  padding: 2px 1px;
  resize: none;
}

.jp-DocumentSearch-overlay {
  position: absolute;
  background-color: var(--jp-toolbar-background);
  border-bottom: var(--jp-border-width) solid var(--jp-toolbar-border-color);
  border-left: var(--jp-border-width) solid var(--jp-toolbar-border-color);
  top: 0;
  right: 0;
  z-index: 7;
  min-width: 405px;
  padding: 2px;
  font-size: var(--jp-ui-font-size1);

  --jp-private-document-search-button-height: 20px;
}

.jp-DocumentSearch-overlay button {
  background-color: var(--jp-toolbar-background);
  outline: 0;
}

.jp-DocumentSearch-overlay button:hover {
  background-color: var(--jp-layout-color2);
}

.jp-DocumentSearch-overlay button:active {
  background-color: var(--jp-layout-color3);
}

.jp-DocumentSearch-overlay-row {
  display: flex;
  align-items: center;
  margin-bottom: 2px;
}

.jp-DocumentSearch-button-content {
  display: inline-block;
  cursor: pointer;
  box-sizing: border-box;
  width: 100%;
  height: 100%;
}

.jp-DocumentSearch-button-content svg {
  width: 100%;
  height: 100%;
}

.jp-DocumentSearch-input-wrapper {
  border: var(--jp-border-width) solid var(--jp-border-color0);
  display: flex;
  background-color: var(--jp-layout-color0);
  margin: 2px;
}

.jp-DocumentSearch-input-wrapper:focus-within {
  border-color: var(--jp-cell-editor-active-border-color);
}

.jp-DocumentSearch-toggle-wrapper,
.jp-DocumentSearch-button-wrapper {
  all: initial;
  overflow: hidden;
  display: inline-block;
  border: none;
  box-sizing: border-box;
}

.jp-DocumentSearch-toggle-wrapper {
  width: 14px;
  height: 14px;
}

.jp-DocumentSearch-button-wrapper {
  width: var(--jp-private-document-search-button-height);
  height: var(--jp-private-document-search-button-height);
}

.jp-DocumentSearch-toggle-wrapper:focus,
.jp-DocumentSearch-button-wrapper:focus {
  outline: var(--jp-border-width) solid
    var(--jp-cell-editor-active-border-color);
  outline-offset: -1px;
}

.jp-DocumentSearch-toggle-wrapper,
.jp-DocumentSearch-button-wrapper,
.jp-DocumentSearch-button-content:focus {
  outline: none;
}

.jp-DocumentSearch-toggle-placeholder {
  width: 5px;
}

.jp-DocumentSearch-input-button::before {
  display: block;
  padding-top: 100%;
}

.jp-DocumentSearch-input-button-off {
  opacity: var(--jp-search-toggle-off-opacity);
}

.jp-DocumentSearch-input-button-off:hover {
  opacity: var(--jp-search-toggle-hover-opacity);
}

.jp-DocumentSearch-input-button-on {
  opacity: var(--jp-search-toggle-on-opacity);
}

.jp-DocumentSearch-index-counter {
  padding-left: 10px;
  padding-right: 10px;
  user-select: none;
  min-width: 35px;
  display: inline-block;
}

.jp-DocumentSearch-up-down-wrapper {
  display: inline-block;
  padding-right: 2px;
  margin-left: auto;
  white-space: nowrap;
}

.jp-DocumentSearch-spacer {
  margin-left: auto;
}

.jp-DocumentSearch-up-down-wrapper button {
  outline: 0;
  border: none;
  width: var(--jp-private-document-search-button-height);
  height: var(--jp-private-document-search-button-height);
  vertical-align: middle;
  margin: 1px 5px 2px;
}

.jp-DocumentSearch-up-down-button:hover {
  background-color: var(--jp-layout-color2);
}

.jp-DocumentSearch-up-down-button:active {
  background-color: var(--jp-layout-color3);
}

.jp-DocumentSearch-filter-button {
  border-radius: var(--jp-border-radius);
}

.jp-DocumentSearch-filter-button:hover {
  background-color: var(--jp-layout-color2);
}

.jp-DocumentSearch-filter-button-enabled {
  background-color: var(--jp-layout-color2);
}

.jp-DocumentSearch-filter-button-enabled:hover {
  background-color: var(--jp-layout-color3);
}

.jp-DocumentSearch-search-options {
  padding: 0 8px;
  margin-left: 3px;
  width: 100%;
  display: grid;
  justify-content: start;
  grid-template-columns: 1fr 1fr;
  align-items: center;
  justify-items: stretch;
}

.jp-DocumentSearch-search-filter-disabled {
  color: var(--jp-ui-font-color2);
}

.jp-DocumentSearch-search-filter {
  display: flex;
  align-items: center;
  user-select: none;
}

.jp-DocumentSearch-regex-error {
  color: var(--jp-error-color0);
}

.jp-DocumentSearch-replace-button-wrapper {
  overflow: hidden;
  display: inline-block;
  box-sizing: border-box;
  border: var(--jp-border-width) solid var(--jp-border-color0);
  margin: auto 2px;
  padding: 1px 4px;
  height: calc(var(--jp-private-document-search-button-height) + 2px);
}

.jp-DocumentSearch-replace-button-wrapper:focus {
  border: var(--jp-border-width) solid var(--jp-cell-editor-active-border-color);
}

.jp-DocumentSearch-replace-button {
  display: inline-block;
  text-align: center;
  cursor: pointer;
  box-sizing: border-box;
  color: var(--jp-ui-font-color1);

  /* height - 2 * (padding of wrapper) */
  line-height: calc(var(--jp-private-document-search-button-height) - 2px);
  width: 100%;
  height: 100%;
}

.jp-DocumentSearch-replace-button:focus {
  outline: none;
}

.jp-DocumentSearch-replace-wrapper-class {
  margin-left: 14px;
  display: flex;
}

.jp-DocumentSearch-replace-toggle {
  border: none;
  background-color: var(--jp-toolbar-background);
  border-radius: var(--jp-border-radius);
}

.jp-DocumentSearch-replace-toggle:hover {
  background-color: var(--jp-layout-color2);
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

.cm-editor {
  line-height: var(--jp-code-line-height);
  font-size: var(--jp-code-font-size);
  font-family: var(--jp-code-font-family);
  border: 0;
  border-radius: 0;
  height: auto;

  /* Changed to auto to autogrow */
}

.cm-editor pre {
  padding: 0 var(--jp-code-padding);
}

.jp-CodeMirrorEditor[data-type='inline'] .cm-dialog {
  background-color: var(--jp-layout-color0);
  color: var(--jp-content-font-color1);
}

.jp-CodeMirrorEditor {
  cursor: text;
}

/* When zoomed out 67% and 33% on a screen of 1440 width x 900 height */
@media screen and (min-width: 2138px) and (max-width: 4319px) {
  .jp-CodeMirrorEditor[data-type='inline'] .cm-cursor {
    border-left: var(--jp-code-cursor-width1) solid
      var(--jp-editor-cursor-color);
  }
}

/* When zoomed out less than 33% */
@media screen and (min-width: 4320px) {
  .jp-CodeMirrorEditor[data-type='inline'] .cm-cursor {
    border-left: var(--jp-code-cursor-width2) solid
      var(--jp-editor-cursor-color);
  }
}

.cm-editor.jp-mod-readOnly .cm-cursor {
  display: none;
}

.jp-CollaboratorCursor {
  border-left: 5px solid transparent;
  border-right: 5px solid transparent;
  border-top: none;
  border-bottom: 3px solid;
  background-clip: content-box;
  margin-left: -5px;
  margin-right: -5px;
}

.cm-searching,
.cm-searching span {
  /* `.cm-searching span`: we need to override syntax highlighting */
  background-color: var(--jp-search-unselected-match-background-color);
  color: var(--jp-search-unselected-match-color);
}

.cm-searching::selection,
.cm-searching span::selection {
  background-color: var(--jp-search-unselected-match-background-color);
  color: var(--jp-search-unselected-match-color);
}

.jp-current-match > .cm-searching,
.jp-current-match > .cm-searching span,
.cm-searching > .jp-current-match,
.cm-searching > .jp-current-match span {
  background-color: var(--jp-search-selected-match-background-color);
  color: var(--jp-search-selected-match-color);
}

.jp-current-match > .cm-searching::selection,
.cm-searching > .jp-current-match::selection,
.jp-current-match > .cm-searching span::selection {
  background-color: var(--jp-search-selected-match-background-color);
  color: var(--jp-search-selected-match-color);
}

.cm-trailingspace {
  background-image: url(data:image/png;base64,iVBORw0KGgoAAAANSUhEUgAAAAgAAAAFCAYAAAB4ka1VAAAAsElEQVQIHQGlAFr/AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAA7+r3zKmT0/+pk9P/7+r3zAAAAAAAAAAABAAAAAAAAAAA6OPzM+/q9wAAAAAA6OPzMwAAAAAAAAAAAgAAAAAAAAAAGR8NiRQaCgAZIA0AGR8NiQAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAQyoYJ/SY80UAAAAASUVORK5CYII=);
  background-position: center left;
  background-repeat: repeat-x;
}

.jp-CollaboratorCursor-hover {
  position: absolute;
  z-index: 1;
  transform: translateX(-50%);
  color: white;
  border-radius: 3px;
  padding-left: 4px;
  padding-right: 4px;
  padding-top: 1px;
  padding-bottom: 1px;
  text-align: center;
  font-size: var(--jp-ui-font-size1);
  white-space: nowrap;
}

.jp-CodeMirror-ruler {
  border-left: 1px dashed var(--jp-border-color2);
}

/* Styles for shared cursors (remote cursor locations and selected ranges) */
.jp-CodeMirrorEditor .cm-ySelectionCaret {
  position: relative;
  border-left: 1px solid black;
  margin-left: -1px;
  margin-right: -1px;
  box-sizing: border-box;
}

.jp-CodeMirrorEditor .cm-ySelectionCaret > .cm-ySelectionInfo {
  white-space: nowrap;
  position: absolute;
  top: -1.15em;
  padding-bottom: 0.05em;
  left: -1px;
  font-size: 0.95em;
  font-family: var(--jp-ui-font-family);
  font-weight: bold;
  line-height: normal;
  user-select: none;
  color: white;
  padding-left: 2px;
  padding-right: 2px;
  z-index: 101;
  transition: opacity 0.3s ease-in-out;
}

.jp-CodeMirrorEditor .cm-ySelectionInfo {
  transition-delay: 0.7s;
  opacity: 0;
}

.jp-CodeMirrorEditor .cm-ySelectionCaret:hover > .cm-ySelectionInfo {
  opacity: 1;
  transition-delay: 0s;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

.jp-MimeDocument {
  outline: none;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| Variables
|----------------------------------------------------------------------------*/

:root {
  --jp-private-filebrowser-button-height: 28px;
  --jp-private-filebrowser-button-width: 48px;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

.jp-FileBrowser .jp-SidePanel-content {
  display: flex;
  flex-direction: column;
}

.jp-FileBrowser-toolbar.jp-Toolbar {
  flex-wrap: wrap;
  row-gap: 12px;
  border-bottom: none;
  height: auto;
  margin: 8px 12px 0;
  box-shadow: none;
  padding: 0;
  justify-content: flex-start;
}

.jp-FileBrowser-Panel {
  flex: 1 1 auto;
  display: flex;
  flex-direction: column;
}

.jp-BreadCrumbs {
  flex: 0 0 auto;
  margin: 8px 12px;
}

.jp-BreadCrumbs-item {
  margin: 0 2px;
  padding: 0 2px;
  border-radius: var(--jp-border-radius);
  cursor: pointer;
}

.jp-BreadCrumbs-item:hover {
  background-color: var(--jp-layout-color2);
}

.jp-BreadCrumbs-item:first-child {
  margin-left: 0;
}

.jp-BreadCrumbs-item.jp-mod-dropTarget {
  background-color: var(--jp-brand-color2);
  opacity: 0.7;
}

/*-----------------------------------------------------------------------------
| Buttons
|----------------------------------------------------------------------------*/

.jp-FileBrowser-toolbar > .jp-Toolbar-item {
  flex: 0 0 auto;
  padding-left: 0;
  padding-right: 2px;
  align-items: center;
  height: unset;
}

.jp-FileBrowser-toolbar > .jp-Toolbar-item .jp-ToolbarButtonComponent {
  width: 40px;
}

/*-----------------------------------------------------------------------------
| Other styles
|----------------------------------------------------------------------------*/

.jp-FileDialog.jp-mod-conflict input {
  color: var(--jp-error-color1);
}

.jp-FileDialog .jp-new-name-title {
  margin-top: 12px;
}

.jp-LastModified-hidden {
  display: none;
}

.jp-FileSize-hidden {
  display: none;
}

.jp-FileBrowser .lm-AccordionPanel > h3:first-child {
  display: none;
}

/*-----------------------------------------------------------------------------
| DirListing
|----------------------------------------------------------------------------*/

.jp-DirListing {
  flex: 1 1 auto;
  display: flex;
  flex-direction: column;
  outline: 0;
}

.jp-DirListing-header {
  flex: 0 0 auto;
  display: flex;
  flex-direction: row;
  align-items: center;
  overflow: hidden;
  border-top: var(--jp-border-width) solid var(--jp-border-color2);
  border-bottom: var(--jp-border-width) solid var(--jp-border-color1);
  box-shadow: var(--jp-toolbar-box-shadow);
  z-index: 2;
}

.jp-DirListing-headerItem {
  padding: 4px 12px 2px;
  font-weight: 500;
}

.jp-DirListing-headerItem:hover {
  background: var(--jp-layout-color2);
}

.jp-DirListing-headerItem.jp-id-name {
  flex: 1 0 84px;
}

.jp-DirListing-headerItem.jp-id-modified {
  flex: 0 0 112px;
  border-left: var(--jp-border-width) solid var(--jp-border-color2);
  text-align: right;
}

.jp-DirListing-headerItem.jp-id-filesize {
  flex: 0 0 75px;
  border-left: var(--jp-border-width) solid var(--jp-border-color2);
  text-align: right;
}

.jp-id-narrow {
  display: none;
  flex: 0 0 5px;
  padding: 4px;
  border-left: var(--jp-border-width) solid var(--jp-border-color2);
  text-align: right;
  color: var(--jp-border-color2);
}

.jp-DirListing-narrow .jp-id-narrow {
  display: block;
}

.jp-DirListing-narrow .jp-id-modified,
.jp-DirListing-narrow .jp-DirListing-itemModified {
  display: none;
}

.jp-DirListing-headerItem.jp-mod-selected {
  font-weight: 600;
}

/* increase specificity to override bundled default */
.jp-DirListing-content {
  flex: 1 1 auto;
  margin: 0;
  padding: 0;
  list-style-type: none;
  overflow: auto;
  background-color: var(--jp-layout-color1);
}

.jp-DirListing-content mark {
  color: var(--jp-ui-font-color0);
  background-color: transparent;
  font-weight: bold;
}

.jp-DirListing-content .jp-DirListing-item.jp-mod-selected mark {
  color: var(--jp-ui-inverse-font-color0);
}

/* Style the directory listing content when a user drops a file to upload */
.jp-DirListing.jp-mod-native-drop .jp-DirListing-content {
  outline: 5px dashed rgba(128, 128, 128, 0.5);
  outline-offset: -10px;
  cursor: copy;
}

.jp-DirListing-item {
  display: flex;
  flex-direction: row;
  align-items: center;
  padding: 4px 12px;
  -webkit-user-select: none;
  -moz-user-select: none;
  -ms-user-select: none;
  user-select: none;
}

.jp-DirListing-checkboxWrapper {
  /* Increases hit area of checkbox. */
  padding: 4px;
}

.jp-DirListing-header
  .jp-DirListing-checkboxWrapper
  + .jp-DirListing-headerItem {
  padding-left: 4px;
}

.jp-DirListing-content .jp-DirListing-checkboxWrapper {
  position: relative;
  left: -4px;
  margin: -4px 0 -4px -8px;
}

.jp-DirListing-checkboxWrapper.jp-mod-visible {
  visibility: visible;
}

/* For devices that support hovering, hide checkboxes until hovered, selected...
*/
@media (hover: hover) {
  .jp-DirListing-checkboxWrapper {
    visibility: hidden;
  }

  .jp-DirListing-item:hover .jp-DirListing-checkboxWrapper,
  .jp-DirListing-item.jp-mod-selected .jp-DirListing-checkboxWrapper {
    visibility: visible;
  }
}

.jp-DirListing-item[data-is-dot] {
  opacity: 75%;
}

.jp-DirListing-item.jp-mod-selected {
  color: var(--jp-ui-inverse-font-color1);
  background: var(--jp-brand-color1);
}

.jp-DirListing-item.jp-mod-dropTarget {
  background: var(--jp-brand-color3);
}

.jp-DirListing-item:hover:not(.jp-mod-selected) {
  background: var(--jp-layout-color2);
}

.jp-DirListing-itemIcon {
  flex: 0 0 20px;
  margin-right: 4px;
}

.jp-DirListing-itemText {
  flex: 1 0 64px;
  white-space: nowrap;
  overflow: hidden;
  text-overflow: ellipsis;
  user-select: none;
}

.jp-DirListing-itemText:focus {
  outline-width: 2px;
  outline-color: var(--jp-inverse-layout-color1);
  outline-style: solid;
  outline-offset: 1px;
}

.jp-DirListing-item.jp-mod-selected .jp-DirListing-itemText:focus {
  outline-color: var(--jp-layout-color1);
}

.jp-DirListing-itemModified {
  flex: 0 0 125px;
  text-align: right;
}

.jp-DirListing-itemFileSize {
  flex: 0 0 90px;
  text-align: right;
}

.jp-DirListing-editor {
  flex: 1 0 64px;
  outline: none;
  border: none;
  color: var(--jp-ui-font-color1);
  background-color: var(--jp-layout-color1);
}

.jp-DirListing-item.jp-mod-running .jp-DirListing-itemIcon::before {
  color: var(--jp-success-color1);
  content: '\25CF';
  font-size: 8px;
  position: absolute;
  left: -8px;
}

.jp-DirListing-item.jp-mod-running.jp-mod-selected
  .jp-DirListing-itemIcon::before {
  color: var(--jp-ui-inverse-font-color1);
}

.jp-DirListing-item.lm-mod-drag-image,
.jp-DirListing-item.jp-mod-selected.lm-mod-drag-image {
  font-size: var(--jp-ui-font-size1);
  padding-left: 4px;
  margin-left: 4px;
  width: 160px;
  background-color: var(--jp-ui-inverse-font-color2);
  box-shadow: var(--jp-elevation-z2);
  border-radius: 0;
  color: var(--jp-ui-font-color1);
  transform: translateX(-40%) translateY(-58%);
}

.jp-Document {
  min-width: 120px;
  min-height: 120px;
  outline: none;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| Main OutputArea
| OutputArea has a list of Outputs
|----------------------------------------------------------------------------*/

.jp-OutputArea {
  overflow-y: auto;
}

.jp-OutputArea-child {
  display: table;
  table-layout: fixed;
  width: 100%;
  overflow: hidden;
}

.jp-OutputPrompt {
  width: var(--jp-cell-prompt-width);
  color: var(--jp-cell-outprompt-font-color);
  font-family: var(--jp-cell-prompt-font-family);
  padding: var(--jp-code-padding);
  letter-spacing: var(--jp-cell-prompt-letter-spacing);
  line-height: var(--jp-code-line-height);
  font-size: var(--jp-code-font-size);
  border: var(--jp-border-width) solid transparent;
  opacity: var(--jp-cell-prompt-opacity);

  /* Right align prompt text, don't wrap to handle large prompt numbers */
  text-align: right;
  white-space: nowrap;
  overflow: hidden;
  text-overflow: ellipsis;

  /* Disable text selection */
  -webkit-user-select: none;
  -moz-user-select: none;
  -ms-user-select: none;
  user-select: none;
}

.jp-OutputArea-prompt {
  display: table-cell;
  vertical-align: top;
}

.jp-OutputArea-output {
  display: table-cell;
  width: 100%;
  height: auto;
  overflow: auto;
  user-select: text;
  -moz-user-select: text;
  -webkit-user-select: text;
  -ms-user-select: text;
}

.jp-OutputArea .jp-RenderedText {
  padding-left: 1ch;
}

/**
 * Prompt overlay.
 */

.jp-OutputArea-promptOverlay {
  position: absolute;
  top: 0;
  width: var(--jp-cell-prompt-width);
  height: 100%;
  opacity: 0.5;
}

.jp-OutputArea-promptOverlay:hover {
  background: var(--jp-layout-color2);
  box-shadow: inset 0 0 1px var(--jp-inverse-layout-color0);
  cursor: zoom-out;
}

.jp-mod-outputsScrolled .jp-OutputArea-promptOverlay:hover {
  cursor: zoom-in;
}

/**
 * Isolated output.
 */
.jp-OutputArea-output.jp-mod-isolated {
  width: 100%;
  display: block;
}

/*
When drag events occur, `lm-mod-override-cursor` is added to the body.
Because iframes steal all cursor events, the following two rules are necessary
to suppress pointer events while resize drags are occurring. There may be a
better solution to this problem.
*/
body.lm-mod-override-cursor .jp-OutputArea-output.jp-mod-isolated {
  position: relative;
}

body.lm-mod-override-cursor .jp-OutputArea-output.jp-mod-isolated::before {
  content: '';
  position: absolute;
  top: 0;
  left: 0;
  right: 0;
  bottom: 0;
  background: transparent;
}

/* pre */

.jp-OutputArea-output pre {
  border: none;
  margin: 0;
  padding: 0;
  overflow-x: auto;
  overflow-y: auto;
  word-break: break-all;
  word-wrap: break-word;
  white-space: pre-wrap;
}

/* tables */

.jp-OutputArea-output.jp-RenderedHTMLCommon table {
  margin-left: 0;
  margin-right: 0;
}

/* description lists */

.jp-OutputArea-output dl,
.jp-OutputArea-output dt,
.jp-OutputArea-output dd {
  display: block;
}

.jp-OutputArea-output dl {
  width: 100%;
  overflow: hidden;
  padding: 0;
  margin: 0;
}

.jp-OutputArea-output dt {
  font-weight: bold;
  float: left;
  width: 20%;
  padding: 0;
  margin: 0;
}

.jp-OutputArea-output dd {
  float: left;
  width: 80%;
  padding: 0;
  margin: 0;
}

.jp-TrimmedOutputs pre {
  background: var(--jp-layout-color3);
  font-size: calc(var(--jp-code-font-size) * 1.4);
  text-align: center;
  text-transform: uppercase;
}

/* Hide the gutter in case of
 *  - nested output areas (e.g. in the case of output widgets)
 *  - mirrored output areas
 */
.jp-OutputArea .jp-OutputArea .jp-OutputArea-prompt {
  display: none;
}

/* Hide empty lines in the output area, for instance due to cleared widgets */
.jp-OutputArea-prompt:empty {
  padding: 0;
  border: 0;
}

/*-----------------------------------------------------------------------------
| executeResult is added to any Output-result for the display of the object
| returned by a cell
|----------------------------------------------------------------------------*/

.jp-OutputArea-output.jp-OutputArea-executeResult {
  margin-left: 0;
  width: 100%;
}

/* Text output with the Out[] prompt needs a top padding to match the
 * alignment of the Out[] prompt itself.
 */
.jp-OutputArea-executeResult .jp-RenderedText.jp-OutputArea-output {
  padding-top: var(--jp-code-padding);
  border-top: var(--jp-border-width) solid transparent;
}

/*-----------------------------------------------------------------------------
| The Stdin output
|----------------------------------------------------------------------------*/

.jp-Stdin-prompt {
  color: var(--jp-content-font-color0);
  padding-right: var(--jp-code-padding);
  vertical-align: baseline;
  flex: 0 0 auto;
}

.jp-Stdin-input {
  font-family: var(--jp-code-font-family);
  font-size: inherit;
  color: inherit;
  background-color: inherit;
  width: 42%;
  min-width: 200px;

  /* make sure input baseline aligns with prompt */
  vertical-align: baseline;

  /* padding + margin = 0.5em between prompt and cursor */
  padding: 0 0.25em;
  margin: 0 0.25em;
  flex: 0 0 70%;
}

.jp-Stdin-input::placeholder {
  opacity: 0;
}

.jp-Stdin-input:focus {
  box-shadow: none;
}

.jp-Stdin-input:focus::placeholder {
  opacity: 1;
}

/*-----------------------------------------------------------------------------
| Output Area View
|----------------------------------------------------------------------------*/

.jp-LinkedOutputView .jp-OutputArea {
  height: 100%;
  display: block;
}

.jp-LinkedOutputView .jp-OutputArea-output:only-child {
  height: 100%;
}

/*-----------------------------------------------------------------------------
| Printing
|----------------------------------------------------------------------------*/

@media print {
  .jp-OutputArea-child {
    break-inside: avoid-page;
  }
}

/*-----------------------------------------------------------------------------
| Mobile
|----------------------------------------------------------------------------*/
@media only screen and (max-width: 760px) {
  .jp-OutputPrompt {
    display: table-row;
    text-align: left;
  }

  .jp-OutputArea-child .jp-OutputArea-output {
    display: table-row;
    margin-left: var(--jp-notebook-padding);
  }
}

/* Trimmed outputs warning */
.jp-TrimmedOutputs > a {
  margin: 10px;
  text-decoration: none;
  cursor: pointer;
}

.jp-TrimmedOutputs > a:hover {
  text-decoration: none;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| Table of Contents
|----------------------------------------------------------------------------*/

:root {
  --jp-private-toc-active-width: 4px;
}

.jp-TableOfContents {
  display: flex;
  flex-direction: column;
  background: var(--jp-layout-color1);
  color: var(--jp-ui-font-color1);
  font-size: var(--jp-ui-font-size1);
  height: 100%;
}

.jp-TableOfContents-placeholder {
  text-align: center;
}

.jp-TableOfContents-placeholderContent {
  color: var(--jp-content-font-color2);
  padding: 8px;
}

.jp-TableOfContents-placeholderContent > h3 {
  margin-bottom: var(--jp-content-heading-margin-bottom);
}

.jp-TableOfContents .jp-SidePanel-content {
  overflow-y: auto;
}

.jp-TableOfContents-tree {
  margin: 4px;
}

.jp-TableOfContents ol {
  list-style-type: none;
}

/* stylelint-disable-next-line selector-max-type */
.jp-TableOfContents li > ol {
  /* Align left border with triangle icon center */
  padding-left: 11px;
}

.jp-TableOfContents-content {
  /* left margin for the active heading indicator */
  margin: 0 0 0 var(--jp-private-toc-active-width);
  padding: 0;
  background-color: var(--jp-layout-color1);
}

.jp-tocItem {
  -webkit-user-select: none;
  -moz-user-select: none;
  -ms-user-select: none;
  user-select: none;
}

.jp-tocItem-heading {
  display: flex;
  cursor: pointer;
}

.jp-tocItem-heading:hover {
  background-color: var(--jp-layout-color2);
}

.jp-tocItem-content {
  display: block;
  padding: 4px 0;
  white-space: nowrap;
  text-overflow: ellipsis;
  overflow-x: hidden;
}

.jp-tocItem-collapser {
  height: 20px;
  margin: 2px 2px 0;
  padding: 0;
  background: none;
  border: none;
  cursor: pointer;
}

.jp-tocItem-collapser:hover {
  background-color: var(--jp-layout-color3);
}

/* Active heading indicator */

.jp-tocItem-heading::before {
  content: ' ';
  background: transparent;
  width: var(--jp-private-toc-active-width);
  height: 24px;
  position: absolute;
  left: 0;
  border-radius: var(--jp-border-radius);
}

.jp-tocItem-heading.jp-tocItem-active::before {
  background-color: var(--jp-brand-color1);
}

.jp-tocItem-heading:hover.jp-tocItem-active::before {
  background: var(--jp-brand-color0);
  opacity: 1;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

.jp-Collapser {
  flex: 0 0 var(--jp-cell-collapser-width);
  padding: 0;
  margin: 0;
  border: none;
  outline: none;
  background: transparent;
  border-radius: var(--jp-border-radius);
  opacity: 1;
}

.jp-Collapser-child {
  display: block;
  width: 100%;
  box-sizing: border-box;

  /* height: 100% doesn't work because the height of its parent is computed from content */
  position: absolute;
  top: 0;
  bottom: 0;
}

/*-----------------------------------------------------------------------------
| Printing
|----------------------------------------------------------------------------*/

/*
Hiding collapsers in print mode.

Note: input and output wrappers have "display: block" propery in print mode.
*/

@media print {
  .jp-Collapser {
    display: none;
  }
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| Header/Footer
|----------------------------------------------------------------------------*/

/* Hidden by zero height by default */
.jp-CellHeader,
.jp-CellFooter {
  height: 0;
  width: 100%;
  padding: 0;
  margin: 0;
  border: none;
  outline: none;
  background: transparent;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| Input
|----------------------------------------------------------------------------*/

/* All input areas */
.jp-InputArea {
  display: table;
  table-layout: fixed;
  width: 100%;
  overflow: hidden;
}

.jp-InputArea-editor {
  display: table-cell;
  overflow: hidden;
  vertical-align: top;

  /* This is the non-active, default styling */
  border: var(--jp-border-width) solid var(--jp-cell-editor-border-color);
  border-radius: 0;
  background: var(--jp-cell-editor-background);
}

.jp-InputPrompt {
  display: table-cell;
  vertical-align: top;
  width: var(--jp-cell-prompt-width);
  color: var(--jp-cell-inprompt-font-color);
  font-family: var(--jp-cell-prompt-font-family);
  padding: var(--jp-code-padding);
  letter-spacing: var(--jp-cell-prompt-letter-spacing);
  opacity: var(--jp-cell-prompt-opacity);
  line-height: var(--jp-code-line-height);
  font-size: var(--jp-code-font-size);
  border: var(--jp-border-width) solid transparent;

  /* Right align prompt text, don't wrap to handle large prompt numbers */
  text-align: right;
  white-space: nowrap;
  overflow: hidden;
  text-overflow: ellipsis;

  /* Disable text selection */
  -webkit-user-select: none;
  -moz-user-select: none;
  -ms-user-select: none;
  user-select: none;
}

/*-----------------------------------------------------------------------------
| Mobile
|----------------------------------------------------------------------------*/
@media only screen and (max-width: 760px) {
  .jp-InputArea-editor {
    display: table-row;
    margin-left: var(--jp-notebook-padding);
  }

  .jp-InputPrompt {
    display: table-row;
    text-align: left;
  }
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| Placeholder
|----------------------------------------------------------------------------*/

.jp-Placeholder {
  display: table;
  table-layout: fixed;
  width: 100%;
}

.jp-Placeholder-prompt {
  display: table-cell;
  box-sizing: border-box;
}

.jp-Placeholder-content {
  display: table-cell;
  padding: 4px 6px;
  border: 1px solid transparent;
  border-radius: 0;
  background: none;
  box-sizing: border-box;
  cursor: pointer;
}

.jp-Placeholder-contentContainer {
  display: flex;
}

.jp-Placeholder-content:hover,
.jp-InputPlaceholder > .jp-Placeholder-content:hover {
  border-color: var(--jp-layout-color3);
}

.jp-Placeholder-content .jp-MoreHorizIcon {
  width: 32px;
  height: 16px;
  border: 1px solid transparent;
  border-radius: var(--jp-border-radius);
}

.jp-Placeholder-content .jp-MoreHorizIcon:hover {
  border: 1px solid var(--jp-border-color1);
  box-shadow: 0 0 2px 0 rgba(0, 0, 0, 0.25);
  background-color: var(--jp-layout-color0);
}

.jp-PlaceholderText {
  white-space: nowrap;
  overflow-x: hidden;
  color: var(--jp-inverse-layout-color3);
  font-family: var(--jp-code-font-family);
}

.jp-InputPlaceholder > .jp-Placeholder-content {
  border-color: var(--jp-cell-editor-border-color);
  background: var(--jp-cell-editor-background);
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| Private CSS variables
|----------------------------------------------------------------------------*/

:root {
  --jp-private-cell-scrolling-output-offset: 5px;
}

/*-----------------------------------------------------------------------------
| Cell
|----------------------------------------------------------------------------*/

.jp-Cell {
  padding: var(--jp-cell-padding);
  margin: 0;
  border: none;
  outline: none;
  background: transparent;
}

/*-----------------------------------------------------------------------------
| Common input/output
|----------------------------------------------------------------------------*/

.jp-Cell-inputWrapper,
.jp-Cell-outputWrapper {
  display: flex;
  flex-direction: row;
  padding: 0;
  margin: 0;

  /* Added to reveal the box-shadow on the input and output collapsers. */
  overflow: visible;
}

/* Only input/output areas inside cells */
.jp-Cell-inputArea,
.jp-Cell-outputArea {
  flex: 1 1 auto;
}

/*-----------------------------------------------------------------------------
| Collapser
|----------------------------------------------------------------------------*/

/* Make the output collapser disappear when there is not output, but do so
 * in a manner that leaves it in the layout and preserves its width.
 */
.jp-Cell.jp-mod-noOutputs .jp-Cell-outputCollapser {
  border: none !important;
  background: transparent !important;
}

.jp-Cell:not(.jp-mod-noOutputs) .jp-Cell-outputCollapser {
  min-height: var(--jp-cell-collapser-min-height);
}

/*-----------------------------------------------------------------------------
| Output
|----------------------------------------------------------------------------*/

/* Put a space between input and output when there IS output */
.jp-Cell:not(.jp-mod-noOutputs) .jp-Cell-outputWrapper {
  margin-top: 5px;
}

.jp-CodeCell.jp-mod-outputsScrolled .jp-Cell-outputArea {
  overflow-y: auto;
  max-height: 24em;
  margin-left: var(--jp-private-cell-scrolling-output-offset);
  resize: vertical;
}

.jp-CodeCell.jp-mod-outputsScrolled .jp-Cell-outputArea[style*='height'] {
  max-height: unset;
}

.jp-CodeCell.jp-mod-outputsScrolled .jp-Cell-outputArea::after {
  content: ' ';
  box-shadow: inset 0 0 6px 2px rgb(0 0 0 / 30%);
  width: 100%;
  height: 100%;
  position: sticky;
  bottom: 0;
  top: 0;
  margin-top: -50%;
  float: left;
  display: block;
  pointer-events: none;
}

.jp-CodeCell.jp-mod-outputsScrolled .jp-OutputArea-child {
  padding-top: 6px;
}

.jp-CodeCell.jp-mod-outputsScrolled .jp-OutputArea-prompt {
  width: calc(
    var(--jp-cell-prompt-width) - var(--jp-private-cell-scrolling-output-offset)
  );
}

.jp-CodeCell.jp-mod-outputsScrolled .jp-OutputArea-promptOverlay {
  left: calc(-1 * var(--jp-private-cell-scrolling-output-offset));
}

/*-----------------------------------------------------------------------------
| CodeCell
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| MarkdownCell
|----------------------------------------------------------------------------*/

.jp-MarkdownOutput {
  display: table-cell;
  width: 100%;
  margin-top: 0;
  margin-bottom: 0;
  padding-left: var(--jp-code-padding);
}

.jp-MarkdownOutput.jp-RenderedHTMLCommon {
  overflow: auto;
}

/* collapseHeadingButton (show always if hiddenCellsButton is _not_ shown) */
.jp-collapseHeadingButton {
  display: flex;
  min-height: var(--jp-cell-collapser-min-height);
  font-size: var(--jp-code-font-size);
  position: absolute;
  background-color: transparent;
  background-size: 25px;
  background-repeat: no-repeat;
  background-position-x: center;
  background-position-y: top;
  background-image: var(--jp-icon-caret-down);
  right: 0;
  top: 0;
  bottom: 0;
}

.jp-collapseHeadingButton.jp-mod-collapsed {
  background-image: var(--jp-icon-caret-right);
}

/*
 set the container font size to match that of content
 so that the nested collapse buttons have the right size
*/
.jp-MarkdownCell .jp-InputPrompt {
  font-size: var(--jp-content-font-size1);
}

/*
  Align collapseHeadingButton with cell top header
  The font sizes are identical to the ones in packages/rendermime/style/base.css
*/
.jp-mod-rendered .jp-collapseHeadingButton[data-heading-level='1'] {
  font-size: var(--jp-content-font-size5);
  background-position-y: calc(0.3 * var(--jp-content-font-size5));
}

.jp-mod-rendered .jp-collapseHeadingButton[data-heading-level='2'] {
  font-size: var(--jp-content-font-size4);
  background-position-y: calc(0.3 * var(--jp-content-font-size4));
}

.jp-mod-rendered .jp-collapseHeadingButton[data-heading-level='3'] {
  font-size: var(--jp-content-font-size3);
  background-position-y: calc(0.3 * var(--jp-content-font-size3));
}

.jp-mod-rendered .jp-collapseHeadingButton[data-heading-level='4'] {
  font-size: var(--jp-content-font-size2);
  background-position-y: calc(0.3 * var(--jp-content-font-size2));
}

.jp-mod-rendered .jp-collapseHeadingButton[data-heading-level='5'] {
  font-size: var(--jp-content-font-size1);
  background-position-y: top;
}

.jp-mod-rendered .jp-collapseHeadingButton[data-heading-level='6'] {
  font-size: var(--jp-content-font-size0);
  background-position-y: top;
}

/* collapseHeadingButton (show only on (hover,active) if hiddenCellsButton is shown) */
.jp-Notebook.jp-mod-showHiddenCellsButton .jp-collapseHeadingButton {
  display: none;
}

.jp-Notebook.jp-mod-showHiddenCellsButton
  :is(.jp-MarkdownCell:hover, .jp-mod-active)
  .jp-collapseHeadingButton {
  display: flex;
}

/* showHiddenCellsButton (only show if jp-mod-showHiddenCellsButton is set, which
is a consequence of the showHiddenCellsButton option in Notebook Settings)*/
.jp-Notebook.jp-mod-showHiddenCellsButton .jp-showHiddenCellsButton {
  margin-left: calc(var(--jp-cell-prompt-width) + 2 * var(--jp-code-padding));
  margin-top: var(--jp-code-padding);
  border: 1px solid var(--jp-border-color2);
  background-color: var(--jp-border-color3) !important;
  color: var(--jp-content-font-color0) !important;
  display: flex;
}

.jp-Notebook.jp-mod-showHiddenCellsButton .jp-showHiddenCellsButton:hover {
  background-color: var(--jp-border-color2) !important;
}

.jp-showHiddenCellsButton {
  display: none;
}

/*-----------------------------------------------------------------------------
| Printing
|----------------------------------------------------------------------------*/

/*
Using block instead of flex to allow the use of the break-inside CSS property for
cell outputs.
*/

@media print {
  .jp-Cell-inputWrapper,
  .jp-Cell-outputWrapper {
    display: block;
  }
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| Variables
|----------------------------------------------------------------------------*/

:root {
  --jp-notebook-toolbar-padding: 2px 5px 2px 2px;
}

/*-----------------------------------------------------------------------------

/*-----------------------------------------------------------------------------
| Styles
|----------------------------------------------------------------------------*/

.jp-NotebookPanel-toolbar {
  padding: var(--jp-notebook-toolbar-padding);

  /* disable paint containment from lumino 2.0 default strict CSS containment */
  contain: style size !important;
}

.jp-Toolbar-item.jp-Notebook-toolbarCellType .jp-select-wrapper.jp-mod-focused {
  border: none;
  box-shadow: none;
}

.jp-Notebook-toolbarCellTypeDropdown select {
  height: 24px;
  font-size: var(--jp-ui-font-size1);
  line-height: 14px;
  border-radius: 0;
  display: block;
}

.jp-Notebook-toolbarCellTypeDropdown span {
  top: 5px !important;
}

.jp-Toolbar-responsive-popup {
  position: absolute;
  height: fit-content;
  display: flex;
  flex-direction: row;
  flex-wrap: wrap;
  justify-content: flex-end;
  border-bottom: var(--jp-border-width) solid var(--jp-toolbar-border-color);
  box-shadow: var(--jp-toolbar-box-shadow);
  background: var(--jp-toolbar-background);
  min-height: var(--jp-toolbar-micro-height);
  padding: var(--jp-notebook-toolbar-padding);
  z-index: 1;
  right: 0;
  top: 0;
}

.jp-Toolbar > .jp-Toolbar-responsive-opener {
  margin-left: auto;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| Variables
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------

/*-----------------------------------------------------------------------------
| Styles
|----------------------------------------------------------------------------*/

.jp-Notebook-ExecutionIndicator {
  position: relative;
  display: inline-block;
  height: 100%;
  z-index: 9997;
}

.jp-Notebook-ExecutionIndicator-tooltip {
  visibility: hidden;
  height: auto;
  width: max-content;
  width: -moz-max-content;
  background-color: var(--jp-layout-color2);
  color: var(--jp-ui-font-color1);
  text-align: justify;
  border-radius: 6px;
  padding: 0 5px;
  position: fixed;
  display: table;
}

.jp-Notebook-ExecutionIndicator-tooltip.up {
  transform: translateX(-50%) translateY(-100%) translateY(-32px);
}

.jp-Notebook-ExecutionIndicator-tooltip.down {
  transform: translateX(calc(-100% + 16px)) translateY(5px);
}

.jp-Notebook-ExecutionIndicator-tooltip.hidden {
  display: none;
}

.jp-Notebook-ExecutionIndicator:hover .jp-Notebook-ExecutionIndicator-tooltip {
  visibility: visible;
}

.jp-Notebook-ExecutionIndicator span {
  font-size: var(--jp-ui-font-size1);
  font-family: var(--jp-ui-font-family);
  color: var(--jp-ui-font-color1);
  line-height: 24px;
  display: block;
}

.jp-Notebook-ExecutionIndicator-progress-bar {
  display: flex;
  justify-content: center;
  height: 100%;
}

/*
 * Copyright (c) Jupyter Development Team.
 * Distributed under the terms of the Modified BSD License.
 */

/*
 * Execution indicator
 */
.jp-tocItem-content::after {
  content: '';

  /* Must be identical to form a circle */
  width: 12px;
  height: 12px;
  background: none;
  border: none;
  position: absolute;
  right: 0;
}

.jp-tocItem-content[data-running='0']::after {
  border-radius: 50%;
  border: var(--jp-border-width) solid var(--jp-inverse-layout-color3);
  background: none;
}

.jp-tocItem-content[data-running='1']::after {
  border-radius: 50%;
  border: var(--jp-border-width) solid var(--jp-inverse-layout-color3);
  background-color: var(--jp-inverse-layout-color3);
}

.jp-tocItem-content[data-running='0'],
.jp-tocItem-content[data-running='1'] {
  margin-right: 12px;
}

/*
 * Copyright (c) Jupyter Development Team.
 * Distributed under the terms of the Modified BSD License.
 */

.jp-Notebook-footer {
  height: 27px;
  margin-left: calc(
    var(--jp-cell-prompt-width) + var(--jp-cell-collapser-width) +
      var(--jp-cell-padding)
  );
  width: calc(
    100% -
      (
        var(--jp-cell-prompt-width) + var(--jp-cell-collapser-width) +
          var(--jp-cell-padding) + var(--jp-cell-padding)
      )
  );
  border: var(--jp-border-width) solid var(--jp-cell-editor-border-color);
  color: var(--jp-ui-font-color3);
  margin-top: 6px;
  background: none;
  cursor: pointer;
}

.jp-Notebook-footer:focus {
  border-color: var(--jp-cell-editor-active-border-color);
}

/* For devices that support hovering, hide footer until hover */
@media (hover: hover) {
  .jp-Notebook-footer {
    opacity: 0;
  }

  .jp-Notebook-footer:focus,
  .jp-Notebook-footer:hover {
    opacity: 1;
  }
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| Imports
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| CSS variables
|----------------------------------------------------------------------------*/

:root {
  --jp-side-by-side-output-size: 1fr;
  --jp-side-by-side-resized-cell: var(--jp-side-by-side-output-size);
  --jp-private-notebook-dragImage-width: 304px;
  --jp-private-notebook-dragImage-height: 36px;
  --jp-private-notebook-selected-color: var(--md-blue-400);
  --jp-private-notebook-active-color: var(--md-green-400);
}

/*-----------------------------------------------------------------------------
| Notebook
|----------------------------------------------------------------------------*/

/* stylelint-disable selector-max-class */

.jp-NotebookPanel {
  display: block;
  height: 100%;
}

.jp-NotebookPanel.jp-Document {
  min-width: 240px;
  min-height: 120px;
}

.jp-Notebook {
  padding: var(--jp-notebook-padding);
  outline: none;
  overflow: auto;
  background: var(--jp-layout-color0);
}

.jp-Notebook.jp-mod-scrollPastEnd::after {
  display: block;
  content: '';
  min-height: var(--jp-notebook-scroll-padding);
}

.jp-MainAreaWidget-ContainStrict .jp-Notebook * {
  contain: strict;
}

.jp-Notebook .jp-Cell {
  overflow: visible;
}

.jp-Notebook .jp-Cell .jp-InputPrompt {
  cursor: move;
}

/*-----------------------------------------------------------------------------
| Notebook state related styling
|
| The notebook and cells each have states, here are the possibilities:
|
| - Notebook
|   - Command
|   - Edit
| - Cell
|   - None
|   - Active (only one can be active)
|   - Selected (the cells actions are applied to)
|   - Multiselected (when multiple selected, the cursor)
|   - No outputs
|----------------------------------------------------------------------------*/

/* Command or edit modes */

.jp-Notebook .jp-Cell:not(.jp-mod-active) .jp-InputPrompt {
  opacity: var(--jp-cell-prompt-not-active-opacity);
  color: var(--jp-cell-prompt-not-active-font-color);
}

.jp-Notebook .jp-Cell:not(.jp-mod-active) .jp-OutputPrompt {
  opacity: var(--jp-cell-prompt-not-active-opacity);
  color: var(--jp-cell-prompt-not-active-font-color);
}

/* cell is active */
.jp-Notebook .jp-Cell.jp-mod-active .jp-Collapser {
  background: var(--jp-brand-color1);
}

/* cell is dirty */
.jp-Notebook .jp-Cell.jp-mod-dirty .jp-InputPrompt {
  color: var(--jp-warn-color1);
}

.jp-Notebook .jp-Cell.jp-mod-dirty .jp-InputPrompt::before {
  color: var(--jp-warn-color1);
  content: '•';
}

.jp-Notebook .jp-Cell.jp-mod-active.jp-mod-dirty .jp-Collapser {
  background: var(--jp-warn-color1);
}

/* collapser is hovered */
.jp-Notebook .jp-Cell .jp-Collapser:hover {
  box-shadow: var(--jp-elevation-z2);
  background: var(--jp-brand-color1);
  opacity: var(--jp-cell-collapser-not-active-hover-opacity);
}

/* cell is active and collapser is hovered */
.jp-Notebook .jp-Cell.jp-mod-active .jp-Collapser:hover {
  background: var(--jp-brand-color0);
  opacity: 1;
}

/* Command mode */

.jp-Notebook.jp-mod-commandMode .jp-Cell.jp-mod-selected {
  background: var(--jp-notebook-multiselected-color);
}

.jp-Notebook.jp-mod-commandMode
  .jp-Cell.jp-mod-active.jp-mod-selected:not(.jp-mod-multiSelected) {
  background: transparent;
}

/* Edit mode */

.jp-Notebook.jp-mod-editMode .jp-Cell.jp-mod-active .jp-InputArea-editor {
  border: var(--jp-border-width) solid var(--jp-cell-editor-active-border-color);
  box-shadow: var(--jp-input-box-shadow);
  background-color: var(--jp-cell-editor-active-background);
}

/*-----------------------------------------------------------------------------
| Notebook drag and drop
|----------------------------------------------------------------------------*/

.jp-Notebook-cell.jp-mod-dropSource {
  opacity: 0.5;
}

.jp-Notebook-cell.jp-mod-dropTarget,
.jp-Notebook.jp-mod-commandMode
  .jp-Notebook-cell.jp-mod-active.jp-mod-selected.jp-mod-dropTarget {
  border-top-color: var(--jp-private-notebook-selected-color);
  border-top-style: solid;
  border-top-width: 2px;
}

.jp-dragImage {
  display: block;
  flex-direction: row;
  width: var(--jp-private-notebook-dragImage-width);
  height: var(--jp-private-notebook-dragImage-height);
  border: var(--jp-border-width) solid var(--jp-cell-editor-border-color);
  background: var(--jp-cell-editor-background);
  overflow: visible;
}

.jp-dragImage-singlePrompt {
  box-shadow: 2px 2px 4px 0 rgba(0, 0, 0, 0.12);
}

.jp-dragImage .jp-dragImage-content {
  flex: 1 1 auto;
  z-index: 2;
  font-size: var(--jp-code-font-size);
  font-family: var(--jp-code-font-family);
  line-height: var(--jp-code-line-height);
  padding: var(--jp-code-padding);
  border: var(--jp-border-width) solid var(--jp-cell-editor-border-color);
  background: var(--jp-cell-editor-background-color);
  color: var(--jp-content-font-color3);
  text-align: left;
  margin: 4px 4px 4px 0;
}

.jp-dragImage .jp-dragImage-prompt {
  flex: 0 0 auto;
  min-width: 36px;
  color: var(--jp-cell-inprompt-font-color);
  padding: var(--jp-code-padding);
  padding-left: 12px;
  font-family: var(--jp-cell-prompt-font-family);
  letter-spacing: var(--jp-cell-prompt-letter-spacing);
  line-height: 1.9;
  font-size: var(--jp-code-font-size);
  border: var(--jp-border-width) solid transparent;
}

.jp-dragImage-multipleBack {
  z-index: -1;
  position: absolute;
  height: 32px;
  width: 300px;
  top: 8px;
  left: 8px;
  background: var(--jp-layout-color2);
  border: var(--jp-border-width) solid var(--jp-input-border-color);
  box-shadow: 2px 2px 4px 0 rgba(0, 0, 0, 0.12);
}

/*-----------------------------------------------------------------------------
| Cell toolbar
|----------------------------------------------------------------------------*/

.jp-NotebookTools {
  display: block;
  min-width: var(--jp-sidebar-min-width);
  color: var(--jp-ui-font-color1);
  background: var(--jp-layout-color1);

  /* This is needed so that all font sizing of children done in ems is
    * relative to this base size */
  font-size: var(--jp-ui-font-size1);
  overflow: auto;
}

.jp-ActiveCellTool {
  padding: 12px 0;
  display: flex;
}

.jp-ActiveCellTool-Content {
  flex: 1 1 auto;
}

.jp-ActiveCellTool .jp-ActiveCellTool-CellContent {
  background: var(--jp-cell-editor-background);
  border: var(--jp-border-width) solid var(--jp-cell-editor-border-color);
  border-radius: 0;
  min-height: 29px;
}

.jp-ActiveCellTool .jp-InputPrompt {
  min-width: calc(var(--jp-cell-prompt-width) * 0.75);
}

.jp-ActiveCellTool-CellContent > pre {
  padding: 5px 4px;
  margin: 0;
  white-space: normal;
}

.jp-MetadataEditorTool {
  flex-direction: column;
  padding: 12px 0;
}

.jp-RankedPanel > :not(:first-child) {
  margin-top: 12px;
}

.jp-KeySelector select.jp-mod-styled {
  font-size: var(--jp-ui-font-size1);
  color: var(--jp-ui-font-color0);
  border: var(--jp-border-width) solid var(--jp-border-color1);
}

.jp-KeySelector label,
.jp-MetadataEditorTool label,
.jp-NumberSetter label {
  line-height: 1.4;
}

.jp-NotebookTools .jp-select-wrapper {
  margin-top: 4px;
  margin-bottom: 0;
}

.jp-NumberSetter input {
  width: 100%;
  margin-top: 4px;
}

.jp-NotebookTools .jp-Collapse {
  margin-top: 16px;
}

/*-----------------------------------------------------------------------------
| Presentation Mode (.jp-mod-presentationMode)
|----------------------------------------------------------------------------*/

.jp-mod-presentationMode .jp-Notebook {
  --jp-content-font-size1: var(--jp-content-presentation-font-size1);
  --jp-code-font-size: var(--jp-code-presentation-font-size);
}

.jp-mod-presentationMode .jp-Notebook .jp-Cell .jp-InputPrompt,
.jp-mod-presentationMode .jp-Notebook .jp-Cell .jp-OutputPrompt {
  flex: 0 0 110px;
}

/*-----------------------------------------------------------------------------
| Side-by-side Mode (.jp-mod-sideBySide)
|----------------------------------------------------------------------------*/
.jp-mod-sideBySide.jp-Notebook .jp-Notebook-cell {
  margin-top: 3em;
  margin-bottom: 3em;
  margin-left: 5%;
  margin-right: 5%;
}

.jp-mod-sideBySide.jp-Notebook .jp-CodeCell {
  display: grid;
  grid-template-columns: minmax(0, 1fr) min-content minmax(
      0,
      var(--jp-side-by-side-output-size)
    );
  grid-template-rows: auto minmax(0, 1fr) auto;
  grid-template-areas:
    'header header header'
    'input handle output'
    'footer footer footer';
}

.jp-mod-sideBySide.jp-Notebook .jp-CodeCell.jp-mod-resizedCell {
  grid-template-columns: minmax(0, 1fr) min-content minmax(
      0,
      var(--jp-side-by-side-resized-cell)
    );
}

.jp-mod-sideBySide.jp-Notebook .jp-CodeCell .jp-CellHeader {
  grid-area: header;
}

.jp-mod-sideBySide.jp-Notebook .jp-CodeCell .jp-Cell-inputWrapper {
  grid-area: input;
}

.jp-mod-sideBySide.jp-Notebook .jp-CodeCell .jp-Cell-outputWrapper {
  /* overwrite the default margin (no vertical separation needed in side by side move */
  margin-top: 0;
  grid-area: output;
}

.jp-mod-sideBySide.jp-Notebook .jp-CodeCell .jp-CellFooter {
  grid-area: footer;
}

.jp-mod-sideBySide.jp-Notebook .jp-CodeCell .jp-CellResizeHandle {
  grid-area: handle;
  user-select: none;
  display: block;
  height: 100%;
  cursor: ew-resize;
  padding: 0 var(--jp-cell-padding);
}

.jp-mod-sideBySide.jp-Notebook .jp-CodeCell .jp-CellResizeHandle::after {
  content: '';
  display: block;
  background: var(--jp-border-color2);
  height: 100%;
  width: 5px;
}

.jp-mod-sideBySide.jp-Notebook
  .jp-CodeCell.jp-mod-resizedCell
  .jp-CellResizeHandle::after {
  background: var(--jp-border-color0);
}

.jp-CellResizeHandle {
  display: none;
}

/*-----------------------------------------------------------------------------
| Placeholder
|----------------------------------------------------------------------------*/

.jp-Cell-Placeholder {
  padding-left: 55px;
}

.jp-Cell-Placeholder-wrapper {
  background: #fff;
  border: 1px solid;
  border-color: #e5e6e9 #dfe0e4 #d0d1d5;
  border-radius: 4px;
  -webkit-border-radius: 4px;
  margin: 10px 15px;
}

.jp-Cell-Placeholder-wrapper-inner {
  padding: 15px;
  position: relative;
}

.jp-Cell-Placeholder-wrapper-body {
  background-repeat: repeat;
  background-size: 50% auto;
}

.jp-Cell-Placeholder-wrapper-body div {
  background: #f6f7f8;
  background-image: -webkit-linear-gradient(
    left,
    #f6f7f8 0%,
    #edeef1 20%,
    #f6f7f8 40%,
    #f6f7f8 100%
  );
  background-repeat: no-repeat;
  background-size: 800px 104px;
  height: 104px;
  position: absolute;
  right: 15px;
  left: 15px;
  top: 15px;
}

div.jp-Cell-Placeholder-h1 {
  top: 20px;
  height: 20px;
  left: 15px;
  width: 150px;
}

div.jp-Cell-Placeholder-h2 {
  left: 15px;
  top: 50px;
  height: 10px;
  width: 100px;
}

div.jp-Cell-Placeholder-content-1,
div.jp-Cell-Placeholder-content-2,
div.jp-Cell-Placeholder-content-3 {
  left: 15px;
  right: 15px;
  height: 10px;
}

div.jp-Cell-Placeholder-content-1 {
  top: 100px;
}

div.jp-Cell-Placeholder-content-2 {
  top: 120px;
}

div.jp-Cell-Placeholder-content-3 {
  top: 140px;
}

</style>
<style type="text/css">
/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*
The following CSS variables define the main, public API for styling JupyterLab.
These variables should be used by all plugins wherever possible. In other
words, plugins should not define custom colors, sizes, etc unless absolutely
necessary. This enables users to change the visual theme of JupyterLab
by changing these variables.

Many variables appear in an ordered sequence (0,1,2,3). These sequences
are designed to work well together, so for example, `--jp-border-color1` should
be used with `--jp-layout-color1`. The numbers have the following meanings:

* 0: super-primary, reserved for special emphasis
* 1: primary, most important under normal situations
* 2: secondary, next most important under normal situations
* 3: tertiary, next most important under normal situations

Throughout JupyterLab, we are mostly following principles from Google's
Material Design when selecting colors. We are not, however, following
all of MD as it is not optimized for dense, information rich UIs.
*/

:root {
  /* Elevation
   *
   * We style box-shadows using Material Design's idea of elevation. These particular numbers are taken from here:
   *
   * https://github.com/material-components/material-components-web
   * https://material-components-web.appspot.com/elevation.html
   */

  --jp-shadow-base-lightness: 0;
  --jp-shadow-umbra-color: rgba(
    var(--jp-shadow-base-lightness),
    var(--jp-shadow-base-lightness),
    var(--jp-shadow-base-lightness),
    0.2
  );
  --jp-shadow-penumbra-color: rgba(
    var(--jp-shadow-base-lightness),
    var(--jp-shadow-base-lightness),
    var(--jp-shadow-base-lightness),
    0.14
  );
  --jp-shadow-ambient-color: rgba(
    var(--jp-shadow-base-lightness),
    var(--jp-shadow-base-lightness),
    var(--jp-shadow-base-lightness),
    0.12
  );
  --jp-elevation-z0: none;
  --jp-elevation-z1: 0 2px 1px -1px var(--jp-shadow-umbra-color),
    0 1px 1px 0 var(--jp-shadow-penumbra-color),
    0 1px 3px 0 var(--jp-shadow-ambient-color);
  --jp-elevation-z2: 0 3px 1px -2px var(--jp-shadow-umbra-color),
    0 2px 2px 0 var(--jp-shadow-penumbra-color),
    0 1px 5px 0 var(--jp-shadow-ambient-color);
  --jp-elevation-z4: 0 2px 4px -1px var(--jp-shadow-umbra-color),
    0 4px 5px 0 var(--jp-shadow-penumbra-color),
    0 1px 10px 0 var(--jp-shadow-ambient-color);
  --jp-elevation-z6: 0 3px 5px -1px var(--jp-shadow-umbra-color),
    0 6px 10px 0 var(--jp-shadow-penumbra-color),
    0 1px 18px 0 var(--jp-shadow-ambient-color);
  --jp-elevation-z8: 0 5px 5px -3px var(--jp-shadow-umbra-color),
    0 8px 10px 1px var(--jp-shadow-penumbra-color),
    0 3px 14px 2px var(--jp-shadow-ambient-color);
  --jp-elevation-z12: 0 7px 8px -4px var(--jp-shadow-umbra-color),
    0 12px 17px 2px var(--jp-shadow-penumbra-color),
    0 5px 22px 4px var(--jp-shadow-ambient-color);
  --jp-elevation-z16: 0 8px 10px -5px var(--jp-shadow-umbra-color),
    0 16px 24px 2px var(--jp-shadow-penumbra-color),
    0 6px 30px 5px var(--jp-shadow-ambient-color);
  --jp-elevation-z20: 0 10px 13px -6px var(--jp-shadow-umbra-color),
    0 20px 31px 3px var(--jp-shadow-penumbra-color),
    0 8px 38px 7px var(--jp-shadow-ambient-color);
  --jp-elevation-z24: 0 11px 15px -7px var(--jp-shadow-umbra-color),
    0 24px 38px 3px var(--jp-shadow-penumbra-color),
    0 9px 46px 8px var(--jp-shadow-ambient-color);

  /* Borders
   *
   * The following variables, specify the visual styling of borders in JupyterLab.
   */

  --jp-border-width: 1px;
  --jp-border-color0: var(--md-grey-400);
  --jp-border-color1: var(--md-grey-400);
  --jp-border-color2: var(--md-grey-300);
  --jp-border-color3: var(--md-grey-200);
  --jp-inverse-border-color: var(--md-grey-600);
  --jp-border-radius: 2px;

  /* UI Fonts
   *
   * The UI font CSS variables are used for the typography all of the JupyterLab
   * user interface elements that are not directly user generated content.
   *
   * The font sizing here is done assuming that the body font size of --jp-ui-font-size1
   * is applied to a parent element. When children elements, such as headings, are sized
   * in em all things will be computed relative to that body size.
   */

  --jp-ui-font-scale-factor: 1.2;
  --jp-ui-font-size0: 0.83333em;
  --jp-ui-font-size1: 13px; /* Base font size */
  --jp-ui-font-size2: 1.2em;
  --jp-ui-font-size3: 1.44em;
  --jp-ui-font-family: system-ui, -apple-system, blinkmacsystemfont, 'Segoe UI',
    helvetica, arial, sans-serif, 'Apple Color Emoji', 'Segoe UI Emoji',
    'Segoe UI Symbol';

  /*
   * Use these font colors against the corresponding main layout colors.
   * In a light theme, these go from dark to light.
   */

  /* Defaults use Material Design specification */
  --jp-ui-font-color0: rgba(0, 0, 0, 1);
  --jp-ui-font-color1: rgba(0, 0, 0, 0.87);
  --jp-ui-font-color2: rgba(0, 0, 0, 0.54);
  --jp-ui-font-color3: rgba(0, 0, 0, 0.38);

  /*
   * Use these against the brand/accent/warn/error colors.
   * These will typically go from light to darker, in both a dark and light theme.
   */

  --jp-ui-inverse-font-color0: rgba(255, 255, 255, 1);
  --jp-ui-inverse-font-color1: rgba(255, 255, 255, 1);
  --jp-ui-inverse-font-color2: rgba(255, 255, 255, 0.7);
  --jp-ui-inverse-font-color3: rgba(255, 255, 255, 0.5);

  /* Content Fonts
   *
   * Content font variables are used for typography of user generated content.
   *
   * The font sizing here is done assuming that the body font size of --jp-content-font-size1
   * is applied to a parent element. When children elements, such as headings, are sized
   * in em all things will be computed relative to that body size.
   */

  --jp-content-line-height: 1.6;
  --jp-content-font-scale-factor: 1.2;
  --jp-content-font-size0: 0.83333em;
  --jp-content-font-size1: 14px; /* Base font size */
  --jp-content-font-size2: 1.2em;
  --jp-content-font-size3: 1.44em;
  --jp-content-font-size4: 1.728em;
  --jp-content-font-size5: 2.0736em;

  /* This gives a magnification of about 125% in presentation mode over normal. */
  --jp-content-presentation-font-size1: 17px;
  --jp-content-heading-line-height: 1;
  --jp-content-heading-margin-top: 1.2em;
  --jp-content-heading-margin-bottom: 0.8em;
  --jp-content-heading-font-weight: 500;

  /* Defaults use Material Design specification */
  --jp-content-font-color0: rgba(0, 0, 0, 1);
  --jp-content-font-color1: rgba(0, 0, 0, 0.87);
  --jp-content-font-color2: rgba(0, 0, 0, 0.54);
  --jp-content-font-color3: rgba(0, 0, 0, 0.38);
  --jp-content-link-color: var(--md-blue-900);
  --jp-content-font-family: system-ui, -apple-system, blinkmacsystemfont,
    'Segoe UI', helvetica, arial, sans-serif, 'Apple Color Emoji',
    'Segoe UI Emoji', 'Segoe UI Symbol';

  /*
   * Code Fonts
   *
   * Code font variables are used for typography of code and other monospaces content.
   */

  --jp-code-font-size: 13px;
  --jp-code-line-height: 1.3077; /* 17px for 13px base */
  --jp-code-padding: 5px; /* 5px for 13px base, codemirror highlighting needs integer px value */
  --jp-code-font-family-default: menlo, consolas, 'DejaVu Sans Mono', monospace;
  --jp-code-font-family: var(--jp-code-font-family-default);

  /* This gives a magnification of about 125% in presentation mode over normal. */
  --jp-code-presentation-font-size: 16px;

  /* may need to tweak cursor width if you change font size */
  --jp-code-cursor-width0: 1.4px;
  --jp-code-cursor-width1: 2px;
  --jp-code-cursor-width2: 4px;

  /* Layout
   *
   * The following are the main layout colors use in JupyterLab. In a light
   * theme these would go from light to dark.
   */

  --jp-layout-color0: white;
  --jp-layout-color1: white;
  --jp-layout-color2: var(--md-grey-200);
  --jp-layout-color3: var(--md-grey-400);
  --jp-layout-color4: var(--md-grey-600);

  /* Inverse Layout
   *
   * The following are the inverse layout colors use in JupyterLab. In a light
   * theme these would go from dark to light.
   */

  --jp-inverse-layout-color0: #111;
  --jp-inverse-layout-color1: var(--md-grey-900);
  --jp-inverse-layout-color2: var(--md-grey-800);
  --jp-inverse-layout-color3: var(--md-grey-700);
  --jp-inverse-layout-color4: var(--md-grey-600);

  /* Brand/accent */

  --jp-brand-color0: var(--md-blue-900);
  --jp-brand-color1: var(--md-blue-700);
  --jp-brand-color2: var(--md-blue-300);
  --jp-brand-color3: var(--md-blue-100);
  --jp-brand-color4: var(--md-blue-50);
  --jp-accent-color0: var(--md-green-900);
  --jp-accent-color1: var(--md-green-700);
  --jp-accent-color2: var(--md-green-300);
  --jp-accent-color3: var(--md-green-100);

  /* State colors (warn, error, success, info) */

  --jp-warn-color0: var(--md-orange-900);
  --jp-warn-color1: var(--md-orange-700);
  --jp-warn-color2: var(--md-orange-300);
  --jp-warn-color3: var(--md-orange-100);
  --jp-error-color0: var(--md-red-900);
  --jp-error-color1: var(--md-red-700);
  --jp-error-color2: var(--md-red-300);
  --jp-error-color3: var(--md-red-100);
  --jp-success-color0: var(--md-green-900);
  --jp-success-color1: var(--md-green-700);
  --jp-success-color2: var(--md-green-300);
  --jp-success-color3: var(--md-green-100);
  --jp-info-color0: var(--md-cyan-900);
  --jp-info-color1: var(--md-cyan-700);
  --jp-info-color2: var(--md-cyan-300);
  --jp-info-color3: var(--md-cyan-100);

  /* Cell specific styles */

  --jp-cell-padding: 5px;
  --jp-cell-collapser-width: 8px;
  --jp-cell-collapser-min-height: 20px;
  --jp-cell-collapser-not-active-hover-opacity: 0.6;
  --jp-cell-editor-background: var(--md-grey-100);
  --jp-cell-editor-border-color: var(--md-grey-300);
  --jp-cell-editor-box-shadow: inset 0 0 2px var(--md-blue-300);
  --jp-cell-editor-active-background: var(--jp-layout-color0);
  --jp-cell-editor-active-border-color: var(--jp-brand-color1);
  --jp-cell-prompt-width: 64px;
  --jp-cell-prompt-font-family: var(--jp-code-font-family-default);
  --jp-cell-prompt-letter-spacing: 0;
  --jp-cell-prompt-opacity: 1;
  --jp-cell-prompt-not-active-opacity: 0.5;
  --jp-cell-prompt-not-active-font-color: var(--md-grey-700);

  /* A custom blend of MD grey and blue 600
   * See https://meyerweb.com/eric/tools/color-blend/#546E7A:1E88E5:5:hex */
  --jp-cell-inprompt-font-color: #307fc1;

  /* A custom blend of MD grey and orange 600
   * https://meyerweb.com/eric/tools/color-blend/#546E7A:F4511E:5:hex */
  --jp-cell-outprompt-font-color: #bf5b3d;

  /* Notebook specific styles */

  --jp-notebook-padding: 10px;
  --jp-notebook-select-background: var(--jp-layout-color1);
  --jp-notebook-multiselected-color: var(--md-blue-50);

  /* The scroll padding is calculated to fill enough space at the bottom of the
  notebook to show one single-line cell (with appropriate padding) at the top
  when the notebook is scrolled all the way to the bottom. We also subtract one
  pixel so that no scrollbar appears if we have just one single-line cell in the
  notebook. This padding is to enable a 'scroll past end' feature in a notebook.
  */
  --jp-notebook-scroll-padding: calc(
    100% - var(--jp-code-font-size) * var(--jp-code-line-height) -
      var(--jp-code-padding) - var(--jp-cell-padding) - 1px
  );

  /* Rendermime styles */

  --jp-rendermime-error-background: #fdd;
  --jp-rendermime-table-row-background: var(--md-grey-100);
  --jp-rendermime-table-row-hover-background: var(--md-light-blue-50);

  /* Dialog specific styles */

  --jp-dialog-background: rgba(0, 0, 0, 0.25);

  /* Console specific styles */

  --jp-console-padding: 10px;

  /* Toolbar specific styles */

  --jp-toolbar-border-color: var(--jp-border-color1);
  --jp-toolbar-micro-height: 8px;
  --jp-toolbar-background: var(--jp-layout-color1);
  --jp-toolbar-box-shadow: 0 0 2px 0 rgba(0, 0, 0, 0.24);
  --jp-toolbar-header-margin: 4px 4px 0 4px;
  --jp-toolbar-active-background: var(--md-grey-300);

  /* Statusbar specific styles */

  --jp-statusbar-height: 24px;

  /* Input field styles */

  --jp-input-box-shadow: inset 0 0 2px var(--md-blue-300);
  --jp-input-active-background: var(--jp-layout-color1);
  --jp-input-hover-background: var(--jp-layout-color1);
  --jp-input-background: var(--md-grey-100);
  --jp-input-border-color: var(--jp-inverse-border-color);
  --jp-input-active-border-color: var(--jp-brand-color1);
  --jp-input-active-box-shadow-color: rgba(19, 124, 189, 0.3);

  /* General editor styles */

  --jp-editor-selected-background: #d9d9d9;
  --jp-editor-selected-focused-background: #d7d4f0;
  --jp-editor-cursor-color: var(--jp-ui-font-color0);

  /* Code mirror specific styles */

  --jp-mirror-editor-keyword-color: #008000;
  --jp-mirror-editor-atom-color: #88f;
  --jp-mirror-editor-number-color: #080;
  --jp-mirror-editor-def-color: #00f;
  --jp-mirror-editor-variable-color: var(--md-grey-900);
  --jp-mirror-editor-variable-2-color: rgb(0, 54, 109);
  --jp-mirror-editor-variable-3-color: #085;
  --jp-mirror-editor-punctuation-color: #05a;
  --jp-mirror-editor-property-color: #05a;
  --jp-mirror-editor-operator-color: #a2f;
  --jp-mirror-editor-comment-color: #408080;
  --jp-mirror-editor-string-color: #ba2121;
  --jp-mirror-editor-string-2-color: #708;
  --jp-mirror-editor-meta-color: #a2f;
  --jp-mirror-editor-qualifier-color: #555;
  --jp-mirror-editor-builtin-color: #008000;
  --jp-mirror-editor-bracket-color: #997;
  --jp-mirror-editor-tag-color: #170;
  --jp-mirror-editor-attribute-color: #00c;
  --jp-mirror-editor-header-color: blue;
  --jp-mirror-editor-quote-color: #090;
  --jp-mirror-editor-link-color: #00c;
  --jp-mirror-editor-error-color: #f00;
  --jp-mirror-editor-hr-color: #999;

  /*
    RTC user specific colors.
    These colors are used for the cursor, username in the editor,
    and the icon of the user.
  */

  --jp-collaborator-color1: #ffad8e;
  --jp-collaborator-color2: #dac83d;
  --jp-collaborator-color3: #72dd76;
  --jp-collaborator-color4: #00e4d0;
  --jp-collaborator-color5: #45d4ff;
  --jp-collaborator-color6: #e2b1ff;
  --jp-collaborator-color7: #ff9de6;

  /* Vega extension styles */

  --jp-vega-background: white;

  /* Sidebar-related styles */

  --jp-sidebar-min-width: 250px;

  /* Search-related styles */

  --jp-search-toggle-off-opacity: 0.5;
  --jp-search-toggle-hover-opacity: 0.8;
  --jp-search-toggle-on-opacity: 1;
  --jp-search-selected-match-background-color: rgb(245, 200, 0);
  --jp-search-selected-match-color: black;
  --jp-search-unselected-match-background-color: var(
    --jp-inverse-layout-color0
  );
  --jp-search-unselected-match-color: var(--jp-ui-inverse-font-color0);

  /* Icon colors that work well with light or dark backgrounds */
  --jp-icon-contrast-color0: var(--md-purple-600);
  --jp-icon-contrast-color1: var(--md-green-600);
  --jp-icon-contrast-color2: var(--md-pink-600);
  --jp-icon-contrast-color3: var(--md-blue-600);

  /* Button colors */
  --jp-accept-color-normal: var(--md-blue-700);
  --jp-accept-color-hover: var(--md-blue-800);
  --jp-accept-color-active: var(--md-blue-900);
  --jp-warn-color-normal: var(--md-red-700);
  --jp-warn-color-hover: var(--md-red-800);
  --jp-warn-color-active: var(--md-red-900);
  --jp-reject-color-normal: var(--md-grey-600);
  --jp-reject-color-hover: var(--md-grey-700);
  --jp-reject-color-active: var(--md-grey-800);

  /* File or activity icons and switch semantic variables */
  --jp-jupyter-icon-color: #f37626;
  --jp-notebook-icon-color: #f37626;
  --jp-json-icon-color: var(--md-orange-700);
  --jp-console-icon-background-color: var(--md-blue-700);
  --jp-console-icon-color: white;
  --jp-terminal-icon-background-color: var(--md-grey-800);
  --jp-terminal-icon-color: var(--md-grey-200);
  --jp-text-editor-icon-color: var(--md-grey-700);
  --jp-inspector-icon-color: var(--md-grey-700);
  --jp-switch-color: var(--md-grey-400);
  --jp-switch-true-position-color: var(--md-orange-900);
}
</style>
<style type="text/css">
/* Force rendering true colors when outputing to pdf */
* {
  -webkit-print-color-adjust: exact;
}

/* Misc */
a.anchor-link {
  display: none;
}

/* Input area styling */
.jp-InputArea {
  overflow: hidden;
}

.jp-InputArea-editor {
  overflow: hidden;
}

.cm-editor.cm-s-jupyter .highlight pre {
/* weird, but --jp-code-padding defined to be 5px but 4px horizontal padding is hardcoded for pre.cm-line */
  padding: var(--jp-code-padding) 4px;
  margin: 0;

  font-family: inherit;
  font-size: inherit;
  line-height: inherit;
  color: inherit;

}

.jp-OutputArea-output pre {
  line-height: inherit;
  font-family: inherit;
}

.jp-RenderedText pre {
  color: var(--jp-content-font-color1);
  font-size: var(--jp-code-font-size);
}

/* Hiding the collapser by default */
.jp-Collapser {
  display: none;
}

@page {
    margin: 0.5in; /* Margin for each printed piece of paper */
}

@media print {
  .jp-Cell-inputWrapper,
  .jp-Cell-outputWrapper {
    display: block;
  }
}
</style>
<!-- Load mathjax -->
<script src="https://cdnjs.cloudflare.com/ajax/libs/mathjax/2.7.7/latest.js?config=TeX-AMS_CHTML-full,Safe"> </script>
<!-- MathJax configuration -->
<script type="text/x-mathjax-config">
    init_mathjax = function() {
        if (window.MathJax) {
        // MathJax loaded
            MathJax.Hub.Config({
                TeX: {
                    equationNumbers: {
                    autoNumber: "AMS",
                    useLabelIds: true
                    }
                },
                tex2jax: {
                    inlineMath: [ ['$','$'], ["\\(","\\)"] ],
                    displayMath: [ ['$$','$$'], ["\\[","\\]"] ],
                    processEscapes: true,
                    processEnvironments: true
                },
                displayAlign: 'center',
                CommonHTML: {
                    linebreaks: {
                    automatic: true
                    }
                }
            });

            MathJax.Hub.Queue(["Typeset", MathJax.Hub]);
        }
    }
    init_mathjax();
    </script>
<!-- End of mathjax configuration --><script type="module">
  document.addEventListener("DOMContentLoaded", async () => {
    const diagrams = document.querySelectorAll(".jp-Mermaid > pre.mermaid");
    // do not load mermaidjs if not needed
    if (!diagrams.length) {
      return;
    }
    const mermaid = (await import("https://cdnjs.cloudflare.com/ajax/libs/mermaid/10.5.0/mermaid.esm.min.mjs")).default;
    const parser = new DOMParser();

    mermaid.initialize({
      maxTextSize: 100000,
      startOnLoad: false,
      fontFamily: window
        .getComputedStyle(document.body)
        .getPropertyValue("--jp-ui-font-family"),
      theme: document.querySelector("body[data-jp-theme-light='true']")
        ? "default"
        : "dark",
    });

    let _nextMermaidId = 0;

    function makeMermaidImage(svg) {
      const img = document.createElement("img");
      const doc = parser.parseFromString(svg, "image/svg+xml");
      const svgEl = doc.querySelector("svg");
      const { maxWidth } = svgEl?.style || {};
      const firstTitle = doc.querySelector("title");
      const firstDesc = doc.querySelector("desc");

      img.setAttribute("src", `data:image/svg+xml,${encodeURIComponent(svg)}`);
      if (maxWidth) {
        img.width = parseInt(maxWidth);
      }
      if (firstTitle) {
        img.setAttribute("alt", firstTitle.textContent);
      }
      if (firstDesc) {
        const caption = document.createElement("figcaption");
        caption.className = "sr-only";
        caption.textContent = firstDesc.textContent;
        return [img, caption];
      }
      return [img];
    }

    async function makeMermaidError(text) {
      let errorMessage = "";
      try {
        await mermaid.parse(text);
      } catch (err) {
        errorMessage = `${err}`;
      }

      const result = document.createElement("details");
      result.className = 'jp-RenderedMermaid-Details';
      const summary = document.createElement("summary");
      summary.className = 'jp-RenderedMermaid-Summary';
      const pre = document.createElement("pre");
      const code = document.createElement("code");
      code.innerText = text;
      pre.appendChild(code);
      summary.appendChild(pre);
      result.appendChild(summary);

      const warning = document.createElement("pre");
      warning.innerText = errorMessage;
      result.appendChild(warning);
      return [result];
    }

    async function renderOneMarmaid(src) {
      const id = `jp-mermaid-${_nextMermaidId++}`;
      const parent = src.parentNode;
      let raw = src.textContent.trim();
      const el = document.createElement("div");
      el.style.visibility = "hidden";
      document.body.appendChild(el);
      let results = null;
      let output = null;
      try {
        const { svg } = await mermaid.render(id, raw, el);
        results = makeMermaidImage(svg);
        output = document.createElement("figure");
        results.map(output.appendChild, output);
      } catch (err) {
        parent.classList.add("jp-mod-warning");
        results = await makeMermaidError(raw);
        output = results[0];
      } finally {
        el.remove();
      }
      parent.classList.add("jp-RenderedMermaid");
      parent.appendChild(output);
    }

    void Promise.all([...diagrams].map(renderOneMarmaid));
  });
</script>
<style>
  .jp-Mermaid:not(.jp-RenderedMermaid) {
    display: none;
  }

  .jp-RenderedMermaid {
    overflow: auto;
    display: flex;
  }

  .jp-RenderedMermaid.jp-mod-warning {
    width: auto;
    padding: 0.5em;
    margin-top: 0.5em;
    border: var(--jp-border-width) solid var(--jp-warn-color2);
    border-radius: var(--jp-border-radius);
    color: var(--jp-ui-font-color1);
    font-size: var(--jp-ui-font-size1);
    white-space: pre-wrap;
    word-wrap: break-word;
  }

  .jp-RenderedMermaid figure {
    margin: 0;
    overflow: auto;
    max-width: 100%;
  }

  .jp-RenderedMermaid img {
    max-width: 100%;
  }

  .jp-RenderedMermaid-Details > pre {
    margin-top: 1em;
  }

  .jp-RenderedMermaid-Summary {
    color: var(--jp-warn-color2);
  }

  .jp-RenderedMermaid:not(.jp-mod-warning) pre {
    display: none;
  }

  .jp-RenderedMermaid-Summary > pre {
    display: inline-block;
    white-space: normal;
  }
</style>
<!-- End of mermaid configuration --></head>
<body class="jp-Notebook" data-jp-theme-light="true" data-jp-theme-name="JupyterLab Light">
<main>
<div class="jp-Cell jp-MarkdownCell jp-Notebook-cell" id="cell-id=d348b24f-edc2-4d95-90c7-2f5e8035b02d">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea"><div class="jp-InputPrompt jp-InputArea-prompt">
</div><div class="jp-RenderedHTMLCommon jp-RenderedMarkdown jp-MarkdownOutput" data-mime-type="text/markdown">
<h1 id="Appendix-Calculations">Appendix Calculations<a class="anchor-link" href="#Appendix-Calculations">¶</a></h1><p>Here we verify the statements made in Appendix  A of the paper <em>Linear flows on translation prisms</em>.</p>
</div>
</div>
</div>
</div>
<div class="jp-Cell jp-MarkdownCell jp-Notebook-cell" id="cell-id=23c6bcde-75d1-47e2-b548-3c758fcc7169">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea"><div class="jp-InputPrompt jp-InputArea-prompt">
</div><div class="jp-RenderedHTMLCommon jp-RenderedMarkdown jp-MarkdownOutput" data-mime-type="text/markdown">
<h2 id="Prerequisites">Prerequisites<a class="anchor-link" href="#Prerequisites">¶</a></h2>
</div>
</div>
</div>
</div>
<div class="jp-Cell jp-MarkdownCell jp-Notebook-cell" id="cell-id=f2ae6033-c358-447d-826f-856ff9129333">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea"><div class="jp-InputPrompt jp-InputArea-prompt">
</div><div class="jp-RenderedHTMLCommon jp-RenderedMarkdown jp-MarkdownOutput" data-mime-type="text/markdown">
<p>This notebook is currently running SageMath 10.4. We also use <a href="https://github.com/flatsurf/sage-flatsurf">sage-flatsurf</a>. We are using version 0.5.2.</p>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell" id="cell-id=a1ced300-30a2-451c-ab6b-4b54c22d6bca">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [1]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="kn">import</span> <span class="nn">flatsurf</span>
<span class="n">flatsurf</span><span class="o">.</span><span class="n">version</span><span class="o">.</span><span class="n">version</span>
</pre></div>
</div>
</div>
</div>
</div>
<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>
<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child jp-OutputArea-executeResult">
<div class="jp-OutputPrompt jp-OutputArea-prompt">Out[1]:</div>
<div class="jp-RenderedText jp-OutputArea-output jp-OutputArea-executeResult" data-mime-type="text/plain" tabindex="0">
<pre>'0.5.2'</pre>
</div>
</div>
</div>
</div>
</div>
<div class="jp-Cell jp-MarkdownCell jp-Notebook-cell" id="cell-id=3a46eb2c-76e8-40af-842d-757a8ca00f71">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea"><div class="jp-InputPrompt jp-InputArea-prompt">
</div><div class="jp-RenderedHTMLCommon jp-RenderedMarkdown jp-MarkdownOutput" data-mime-type="text/markdown">
<p>The current version, 0.7.1, has errors related to canonicalization. See this <a href="https://github.com/flatsurf/sage-flatsurf/issues/325">bug report</a>. Once this is resolved, I expect the code will run on current versions.</p>
<p>Because we run an old version, we receive several warnings. We disable the printing of these below:</p>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell jp-mod-noOutputs" id="cell-id=59ca78f1-679a-4aba-be6c-2b7472050e9c">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [2]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="kn">import</span> <span class="nn">warnings</span>
<span class="n">warnings</span><span class="o">.</span><span class="n">filterwarnings</span><span class="p">(</span><span class="s1">'ignore'</span><span class="p">,</span> <span class="n">category</span><span class="o">=</span><span class="ne">DeprecationWarning</span><span class="p">)</span>
<span class="n">warnings</span><span class="o">.</span><span class="n">filterwarnings</span><span class="p">(</span><span class="s1">'ignore'</span><span class="p">,</span> <span class="n">category</span><span class="o">=</span><span class="ne">UserWarning</span><span class="p">)</span>
</pre></div>
</div>
</div>
</div>
</div>
</div>
<div class="jp-Cell jp-MarkdownCell jp-Notebook-cell" id="cell-id=36db9b55-00c9-41e3-a6bc-f1618591697b">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea"><div class="jp-InputPrompt jp-InputArea-prompt">
</div><div class="jp-RenderedHTMLCommon jp-RenderedMarkdown jp-MarkdownOutput" data-mime-type="text/markdown">
<h2 id="Definitions">Definitions<a class="anchor-link" href="#Definitions">¶</a></h2>
</div>
</div>
</div>
</div>
<div class="jp-Cell jp-MarkdownCell jp-Notebook-cell" id="cell-id=cf705fe1-a2a8-44ba-801d-bb70b79d2263">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea"><div class="jp-InputPrompt jp-InputArea-prompt">
</div><div class="jp-RenderedHTMLCommon jp-RenderedMarkdown jp-MarkdownOutput" data-mime-type="text/markdown">
<p>The appendix makes claims about the following values of $n$:</p>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell" id="cell-id=00cbbeac-555c-4985-b07e-c19124c3caab">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [3]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="n">n_values</span> <span class="o">=</span> <span class="p">[</span><span class="mi">7</span><span class="p">,</span> <span class="mi">9</span><span class="p">,</span> <span class="mi">14</span><span class="p">,</span> <span class="mi">16</span><span class="p">,</span> <span class="mi">18</span><span class="p">,</span> <span class="mi">20</span><span class="p">,</span> <span class="mi">24</span><span class="p">,</span> <span class="mi">30</span><span class="p">]</span>
<span class="n">n_values</span>
</pre></div>
</div>
</div>
</div>
</div>
<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>
<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child jp-OutputArea-executeResult">
<div class="jp-OutputPrompt jp-OutputArea-prompt">Out[3]:</div>
<div class="jp-RenderedText jp-OutputArea-output jp-OutputArea-executeResult" data-mime-type="text/plain" tabindex="0">
<pre>[7, 9, 14, 16, 18, 20, 24, 30]</pre>
</div>
</div>
</div>
</div>
</div>
<div class="jp-Cell jp-MarkdownCell jp-Notebook-cell" id="cell-id=e8d18b87-a790-4468-8a48-5f8a2f97f166">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea"><div class="jp-InputPrompt jp-InputArea-prompt">
</div><div class="jp-RenderedHTMLCommon jp-RenderedMarkdown jp-MarkdownOutput" data-mime-type="text/markdown">
<p>The surface $S_n$ can be produced from the following function:</p>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell jp-mod-noOutputs" id="cell-id=98dd71bc-ce29-4c9f-8c21-16f1ae8bcfaa">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [4]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="k">def</span> <span class="nf">S_def</span><span class="p">(</span><span class="n">n</span><span class="p">):</span>
    <span class="k">if</span> <span class="n">n</span><span class="o">%</span><span class="k">2</span> == 1:
        <span class="c1"># Odd n</span>
        <span class="n">s</span> <span class="o">=</span> <span class="n">flatsurf</span><span class="o">.</span><span class="n">translation_surfaces</span><span class="o">.</span><span class="n">veech_double_n_gon</span><span class="p">(</span><span class="n">n</span><span class="p">)</span>
    <span class="k">else</span><span class="p">:</span>
        <span class="c1"># Even n</span>
        <span class="n">s</span> <span class="o">=</span> <span class="n">flatsurf</span><span class="o">.</span><span class="n">translation_surfaces</span><span class="o">.</span><span class="n">veech_2n_gon</span><span class="p">(</span><span class="n">ZZ</span><span class="p">(</span><span class="n">n</span><span class="o">/</span><span class="mi">2</span><span class="p">))</span>
    <span class="n">s</span><span class="o">.</span><span class="n">set_immutable</span><span class="p">()</span>
    <span class="c1"># Ensure that (1,0) or (-1, 0) is in each polygon.</span>
    <span class="k">for</span> <span class="n">p</span> <span class="ow">in</span> <span class="n">s</span><span class="o">.</span><span class="n">polygons</span><span class="p">():</span>
        <span class="k">assert</span> <span class="n">vector</span><span class="p">([</span><span class="mi">1</span><span class="p">,</span><span class="mi">0</span><span class="p">])</span> <span class="ow">in</span> <span class="n">p</span><span class="o">.</span><span class="n">edges</span><span class="p">()</span> <span class="ow">or</span> <span class="n">vector</span><span class="p">([</span><span class="o">-</span><span class="mi">1</span><span class="p">,</span><span class="mi">0</span><span class="p">])</span> <span class="ow">in</span> <span class="n">p</span><span class="o">.</span><span class="n">edges</span><span class="p">()</span>
    <span class="c1"># Run flatsurf tests. An error will be raised if this fails.</span>
    <span class="n">TestSuite</span><span class="p">(</span><span class="n">s</span><span class="p">)</span><span class="o">.</span><span class="n">run</span><span class="p">()</span>
    <span class="k">return</span> <span class="n">s</span>
</pre></div>
</div>
</div>
</div>
</div>
</div>
<div class="jp-Cell jp-MarkdownCell jp-Notebook-cell" id="cell-id=146cf555-22d9-4f9d-9d35-e08a50ff16e3">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea"><div class="jp-InputPrompt jp-InputArea-prompt">
</div><div class="jp-RenderedHTMLCommon jp-RenderedMarkdown jp-MarkdownOutput" data-mime-type="text/markdown">
<p>The number $a_k=2 \cos \frac{\pi}{k}$ is an algebraic real. Note that $k=n$ when $n$ is odd and $k=\frac{n}{2}$ when $n$ is even.</p>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell jp-mod-noOutputs" id="cell-id=3957bda0-18d5-4020-ade6-7cf443983662">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [5]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="k">def</span> <span class="nf">a_def</span><span class="p">(</span><span class="n">k</span><span class="p">):</span>
    <span class="n">a_AA</span> <span class="o">=</span> <span class="n">AA</span><span class="p">(</span><span class="mi">2</span> <span class="o">*</span> <span class="n">cos</span><span class="p">(</span><span class="n">pi</span><span class="o">/</span><span class="n">k</span><span class="p">))</span>
    <span class="k">return</span> <span class="n">a_AA</span>

<span class="k">def</span> <span class="nf">k_def</span><span class="p">(</span><span class="n">n</span><span class="p">):</span>
    <span class="k">if</span> <span class="n">n</span><span class="o">%</span><span class="k">2</span> == 1:
        <span class="c1"># Odd n</span>
        <span class="k">return</span> <span class="n">n</span>
    <span class="k">else</span><span class="p">:</span>
        <span class="c1"># Even n</span>
        <span class="k">return</span> <span class="n">n</span><span class="o">/</span><span class="mi">2</span>
</pre></div>
</div>
</div>
</div>
</div>
</div>
<div class="jp-Cell jp-MarkdownCell jp-Notebook-cell" id="cell-id=f8bd37dc-3204-438c-85d2-a15c28f422a1">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea"><div class="jp-InputPrompt jp-InputArea-prompt">
</div><div class="jp-RenderedHTMLCommon jp-RenderedMarkdown jp-MarkdownOutput" data-mime-type="text/markdown">
<p>We use $K$ to denote the number field $\mathbb Q(a_k)$. We construct this number field below.</p>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell jp-mod-noOutputs" id="cell-id=6f77c070-b03a-4783-8245-e344f2f4c0b5">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [6]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="k">def</span> <span class="nf">K_def</span><span class="p">(</span><span class="n">k</span><span class="p">):</span>
    <span class="n">a_AA</span> <span class="o">=</span> <span class="n">a_def</span><span class="p">(</span><span class="n">k</span><span class="p">)</span>
    <span class="n">K</span><span class="o">.&lt;</span><span class="n">a</span><span class="o">&gt;</span> <span class="o">=</span> <span class="n">NumberField</span><span class="p">(</span><span class="n">a_AA</span><span class="o">.</span><span class="n">minpoly</span><span class="p">(),</span> <span class="n">embedding</span><span class="o">=</span><span class="n">a_AA</span><span class="p">)</span>
    <span class="k">return</span> <span class="n">K</span>
</pre></div>
</div>
</div>
</div>
</div>
</div>
<div class="jp-Cell jp-MarkdownCell jp-Notebook-cell" id="cell-id=1b6db51a-96ef-4aa3-b7b9-d82fafda41a0">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea"><div class="jp-InputPrompt jp-InputArea-prompt">
</div><div class="jp-RenderedHTMLCommon jp-RenderedMarkdown jp-MarkdownOutput" data-mime-type="text/markdown">
<p>For each $n$ we defined a matrix $C_n$.</p>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell jp-mod-noOutputs" id="cell-id=8a6f0e59-40de-4b93-b5de-535a0ef43003">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [7]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="k">def</span> <span class="nf">C_def</span><span class="p">(</span><span class="n">n</span><span class="p">):</span>
    <span class="k">if</span> <span class="n">n</span><span class="o">%</span><span class="k">2</span> == 1:
        <span class="c1"># Odd n</span>
        <span class="k">return</span> <span class="n">matrix</span><span class="p">(</span><span class="n">AA</span><span class="p">,</span> <span class="p">[</span>
            <span class="p">[</span>  <span class="mi">1</span><span class="p">,</span> <span class="n">tan</span><span class="p">(</span><span class="n">pi</span><span class="o">/</span><span class="p">(</span><span class="mi">2</span><span class="o">*</span><span class="n">n</span><span class="p">))</span> <span class="p">],</span>
            <span class="p">[</span> <span class="o">-</span><span class="mi">1</span><span class="p">,</span> <span class="n">tan</span><span class="p">(</span><span class="n">pi</span><span class="o">/</span><span class="p">(</span><span class="mi">2</span><span class="o">*</span><span class="n">n</span><span class="p">))</span> <span class="p">]</span>
        <span class="p">])</span>
    <span class="k">elif</span> <span class="n">n</span><span class="o">%</span><span class="k">4</span> == 0:
        <span class="c1"># n divisible by four</span>
        <span class="k">return</span> <span class="n">matrix</span><span class="p">(</span><span class="n">AA</span><span class="p">,</span> <span class="p">[</span>
            <span class="p">[</span> <span class="n">tan</span><span class="p">(</span><span class="n">pi</span><span class="o">/</span><span class="n">n</span><span class="p">),</span> <span class="o">-</span><span class="mi">1</span> <span class="p">],</span>
            <span class="p">[</span>         <span class="mi">0</span><span class="p">,</span>  <span class="mi">1</span> <span class="p">],</span>
        <span class="p">])</span>
    <span class="k">else</span><span class="p">:</span>
        <span class="c1"># k is odd</span>
        <span class="k">return</span> <span class="n">matrix</span><span class="p">(</span><span class="n">AA</span><span class="p">,</span> <span class="p">[</span>
            <span class="p">[</span>         <span class="mi">0</span><span class="p">,</span> <span class="o">-</span><span class="n">sec</span><span class="p">(</span><span class="n">pi</span><span class="o">/</span><span class="n">n</span><span class="p">)</span> <span class="p">],</span>
            <span class="p">[</span> <span class="n">sin</span><span class="p">(</span><span class="n">pi</span><span class="o">/</span><span class="n">n</span><span class="p">),</span> <span class="o">-</span><span class="n">cos</span><span class="p">(</span><span class="n">pi</span><span class="o">/</span><span class="n">n</span><span class="p">)</span> <span class="p">],</span>
        <span class="p">])</span>
</pre></div>
</div>
</div>
</div>
</div>
</div>
<div class="jp-Cell jp-MarkdownCell jp-Notebook-cell" id="cell-id=82a54801-541f-47bb-8a38-d0af3c9f1e98">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea"><div class="jp-InputPrompt jp-InputArea-prompt">
</div><div class="jp-RenderedHTMLCommon jp-RenderedMarkdown jp-MarkdownOutput" data-mime-type="text/markdown">
<p>We defined $\omega_n$ to be the surface $C \cdot S_n$. We change the field the surface is defined over to be $K=\mathbb Q(a_k)$. We use flatsurf's ability to canonicalize a translation surface to give $\omega_n$ a standard presentation.</p>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell jp-mod-noOutputs" id="cell-id=2bea48f3-0c44-40e3-9ff2-84919c40a2c7">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [8]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="nd">@cached_method</span>
<span class="k">def</span> <span class="nf">omega_def</span><span class="p">(</span><span class="n">n</span><span class="p">):</span>
    <span class="n">S</span> <span class="o">=</span> <span class="n">S_def</span><span class="p">(</span><span class="n">n</span><span class="p">)</span><span class="o">.</span><span class="n">change_ring</span><span class="p">(</span><span class="n">AA</span><span class="p">)</span> <span class="c1"># Define over AA so we can multiply by C</span>
    <span class="n">C</span> <span class="o">=</span> <span class="n">C_def</span><span class="p">(</span><span class="n">n</span><span class="p">)</span>
    <span class="n">k</span> <span class="o">=</span> <span class="n">k_def</span><span class="p">(</span><span class="n">n</span><span class="p">)</span>
    <span class="n">K</span> <span class="o">=</span> <span class="n">K_def</span><span class="p">(</span><span class="n">k</span><span class="p">)</span>
    <span class="n">omega</span> <span class="o">=</span> <span class="p">(</span><span class="n">C</span><span class="o">*</span><span class="n">S</span><span class="p">)</span><span class="o">.</span><span class="n">change_ring</span><span class="p">(</span><span class="n">K</span><span class="p">)</span><span class="o">.</span><span class="n">canonicalize</span><span class="p">()</span>
    <span class="c1"># Run flatsurf tests. An error will be raised if this fails.</span>
    <span class="n">TestSuite</span><span class="p">(</span><span class="n">omega</span><span class="p">)</span><span class="o">.</span><span class="n">run</span><span class="p">()</span>
    <span class="k">return</span> <span class="n">omega</span>
</pre></div>
</div>
</div>
</div>
</div>
</div>
<div class="jp-Cell jp-MarkdownCell jp-Notebook-cell" id="cell-id=f84d5246-94f6-45ba-b4cf-85af69f7dabe">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea"><div class="jp-InputPrompt jp-InputArea-prompt">
</div><div class="jp-RenderedHTMLCommon jp-RenderedMarkdown jp-MarkdownOutput" data-mime-type="text/markdown">
<p>The Veech group elements of $\omega_n$ we use are $A_n$ and $B_n$.</p>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell jp-mod-noOutputs" id="cell-id=de719e26-3e15-4252-b654-ac6934c5dd06">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [9]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="k">def</span> <span class="nf">A_def</span><span class="p">(</span><span class="n">n</span><span class="p">):</span>
    <span class="n">k</span> <span class="o">=</span> <span class="n">k_def</span><span class="p">(</span><span class="n">n</span><span class="p">)</span>
    <span class="n">K</span> <span class="o">=</span> <span class="n">K_def</span><span class="p">(</span><span class="n">k</span><span class="p">)</span>
    <span class="n">a</span> <span class="o">=</span> <span class="n">K</span><span class="p">(</span><span class="n">a_def</span><span class="p">(</span><span class="n">k</span><span class="p">))</span>
    <span class="k">if</span> <span class="n">n</span><span class="o">%</span><span class="k">2</span> == 1:
        <span class="c1"># Odd case</span>
        <span class="k">return</span> <span class="n">matrix</span><span class="p">(</span><span class="n">K</span><span class="p">,</span> <span class="p">[</span>
            <span class="p">[</span><span class="mi">1</span><span class="p">,</span> <span class="n">a</span><span class="p">],</span>
            <span class="p">[</span><span class="mi">0</span><span class="p">,</span> <span class="mi">1</span><span class="p">]</span>
        <span class="p">])</span>
    <span class="k">else</span><span class="p">:</span>
        <span class="c1"># Even case</span>
        <span class="k">return</span> <span class="n">matrix</span><span class="p">(</span><span class="n">K</span><span class="p">,</span> <span class="p">[</span>
            <span class="p">[</span><span class="mi">1</span><span class="p">,</span> <span class="mi">2</span><span class="p">],</span>
            <span class="p">[</span><span class="mi">0</span><span class="p">,</span> <span class="mi">1</span><span class="p">]</span>
        <span class="p">])</span>

<span class="k">def</span> <span class="nf">B_def</span><span class="p">(</span><span class="n">n</span><span class="p">):</span>
    <span class="n">k</span> <span class="o">=</span> <span class="n">k_def</span><span class="p">(</span><span class="n">n</span><span class="p">)</span>
    <span class="n">K</span> <span class="o">=</span> <span class="n">K_def</span><span class="p">(</span><span class="n">k</span><span class="p">)</span>
    <span class="n">a</span> <span class="o">=</span> <span class="n">K</span><span class="p">(</span><span class="n">a_def</span><span class="p">(</span><span class="n">k</span><span class="p">))</span>
    <span class="k">if</span> <span class="n">n</span><span class="o">%</span><span class="k">2</span> == 1:
        <span class="c1"># Odd case</span>
        <span class="k">return</span> <span class="n">matrix</span><span class="p">(</span><span class="n">K</span><span class="p">,</span> <span class="p">[</span>
            <span class="p">[</span><span class="mi">0</span><span class="p">,</span> <span class="o">-</span><span class="mi">1</span><span class="p">],</span>
            <span class="p">[</span><span class="mi">1</span><span class="p">,</span>  <span class="mi">0</span><span class="p">]</span>
        <span class="p">])</span>
    <span class="k">else</span><span class="p">:</span>
        <span class="c1"># Even case</span>
        <span class="k">return</span> <span class="n">matrix</span><span class="p">(</span><span class="n">K</span><span class="p">,</span> <span class="p">[</span>
            <span class="p">[</span>      <span class="mi">1</span><span class="p">,</span> <span class="mi">0</span><span class="p">],</span>
            <span class="p">[</span><span class="mi">1</span> <span class="o">+</span> <span class="n">a</span><span class="o">/</span><span class="mi">2</span><span class="p">,</span> <span class="mi">1</span><span class="p">]</span>
        <span class="p">])</span>
</pre></div>
</div>
</div>
</div>
</div>
</div>
<div class="jp-Cell jp-MarkdownCell jp-Notebook-cell" id="cell-id=48b844ea-f746-4cc6-b5b4-12e02c1e2079">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea"><div class="jp-InputPrompt jp-InputArea-prompt">
</div><div class="jp-RenderedHTMLCommon jp-RenderedMarkdown jp-MarkdownOutput" data-mime-type="text/markdown">
<p>The matrix $D$ was given both as a matrix and as a word in $\langle A, B\rangle$. Our word will be an element in the free group with generators $A$ and $B$.</p>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell jp-mod-noOutputs" id="cell-id=9cab809f-e986-4e49-a4b1-826309b93997">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [10]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="k">def</span> <span class="nf">D_word</span><span class="p">(</span><span class="n">n</span><span class="p">):</span>
    <span class="n">free_group</span><span class="o">.&lt;</span><span class="n">A</span><span class="p">,</span><span class="n">B</span><span class="o">&gt;</span> <span class="o">=</span> <span class="n">FreeGroup</span><span class="p">()</span>
    <span class="k">if</span> <span class="n">n</span> <span class="o">==</span> <span class="mi">7</span><span class="p">:</span>
        <span class="k">return</span> <span class="n">B</span><span class="o">^-</span><span class="mi">1</span> <span class="o">*</span> <span class="n">A</span><span class="o">^-</span><span class="mi">1</span> <span class="o">*</span> <span class="n">B</span> <span class="o">*</span> <span class="n">A</span>
    <span class="k">if</span> <span class="n">n</span> <span class="o">==</span> <span class="mi">9</span><span class="p">:</span>
        <span class="k">return</span> <span class="n">B</span><span class="o">^</span><span class="mi">3</span> <span class="o">*</span> <span class="n">A</span><span class="o">^</span><span class="mi">3</span> <span class="o">*</span> <span class="n">B</span> <span class="o">*</span> <span class="n">A</span><span class="o">^-</span><span class="mi">4</span> <span class="o">*</span> <span class="p">(</span><span class="n">B</span><span class="o">*</span><span class="n">A</span><span class="p">)</span><span class="o">^</span><span class="mi">2</span>
    <span class="k">if</span> <span class="n">n</span> <span class="o">==</span> <span class="mi">14</span><span class="p">:</span>
        <span class="k">return</span> <span class="n">A</span> <span class="o">*</span> <span class="n">B</span><span class="o">^-</span><span class="mi">1</span> <span class="o">*</span> <span class="n">A</span><span class="o">^-</span><span class="mi">1</span> <span class="o">*</span> <span class="n">B</span>
    <span class="k">if</span> <span class="n">n</span> <span class="o">==</span> <span class="mi">16</span><span class="p">:</span>
        <span class="k">return</span> <span class="n">B</span><span class="o">^-</span><span class="mi">1</span> <span class="o">*</span> <span class="n">A</span> <span class="o">*</span> <span class="n">B</span><span class="o">^-</span><span class="mi">1</span> <span class="o">*</span> <span class="p">(</span><span class="n">B</span><span class="o">^-</span><span class="mi">1</span> <span class="o">*</span> <span class="n">A</span><span class="p">)</span><span class="o">^</span><span class="mi">7</span> <span class="o">*</span> <span class="n">A</span><span class="o">^</span><span class="mi">2</span> <span class="o">*</span> <span class="p">(</span><span class="n">A</span><span class="o">^</span><span class="mi">2</span> <span class="o">*</span> <span class="n">B</span><span class="o">^-</span><span class="mi">1</span><span class="p">)</span><span class="o">^</span><span class="mi">2</span> <span class="o">*</span> <span class="p">(</span><span class="n">B</span><span class="o">^-</span><span class="mi">1</span> <span class="o">*</span> <span class="n">A</span><span class="p">)</span><span class="o">^</span><span class="mi">5</span>
    <span class="k">if</span> <span class="n">n</span> <span class="o">==</span> <span class="mi">18</span><span class="p">:</span>
        <span class="k">return</span> <span class="n">B</span><span class="o">^-</span><span class="mi">3</span> <span class="o">*</span> <span class="n">A</span><span class="o">^-</span><span class="mi">1</span> <span class="o">*</span> <span class="n">B</span><span class="o">^</span><span class="mi">4</span> <span class="o">*</span> <span class="n">A</span> <span class="o">*</span> <span class="n">B</span><span class="o">^-</span><span class="mi">1</span>
    <span class="k">if</span> <span class="n">n</span> <span class="o">==</span> <span class="mi">20</span><span class="p">:</span>
        <span class="k">return</span> <span class="p">(</span><span class="n">B</span><span class="o">^-</span><span class="mi">1</span> <span class="o">*</span> <span class="n">A</span><span class="p">)</span><span class="o">^</span><span class="mi">7</span> <span class="o">*</span> <span class="n">A</span><span class="o">^</span><span class="mi">6</span> <span class="o">*</span> <span class="n">B</span><span class="o">^-</span><span class="mi">1</span> <span class="o">*</span> <span class="n">A</span><span class="o">^</span><span class="mi">4</span>
    <span class="k">if</span> <span class="n">n</span> <span class="o">==</span> <span class="mi">24</span><span class="p">:</span>
        <span class="k">return</span> <span class="p">(</span><span class="n">B</span><span class="o">^-</span><span class="mi">1</span> <span class="o">*</span> <span class="n">A</span><span class="p">)</span><span class="o">^</span><span class="mi">2</span> <span class="o">*</span> <span class="n">B</span><span class="o">^-</span><span class="mi">6</span> <span class="o">*</span> <span class="n">A</span><span class="o">^-</span><span class="mi">1</span> <span class="o">*</span> <span class="n">B</span> <span class="o">*</span> <span class="n">A</span><span class="o">^-</span><span class="mi">5</span> <span class="o">*</span> <span class="n">B</span><span class="o">^-</span><span class="mi">1</span> <span class="o">*</span> <span class="n">A</span> <span class="o">*</span> <span class="p">(</span><span class="n">B</span> <span class="o">*</span> <span class="n">A</span><span class="o">^-</span><span class="mi">1</span><span class="p">)</span><span class="o">^</span><span class="mi">2</span> <span class="o">*</span> <span class="n">B</span><span class="o">^</span><span class="mi">6</span> <span class="o">*</span> <span class="n">A</span> <span class="o">*</span> <span class="n">B</span><span class="o">^-</span><span class="mi">1</span> <span class="o">*</span> <span class="n">A</span><span class="o">^</span><span class="mi">5</span> <span class="o">*</span> <span class="n">B</span> <span class="o">*</span> <span class="n">A</span><span class="o">^-</span><span class="mi">1</span>
    <span class="k">if</span> <span class="n">n</span> <span class="o">==</span> <span class="mi">30</span><span class="p">:</span>
        <span class="k">return</span> <span class="p">(</span><span class="n">A</span> <span class="o">*</span> <span class="n">B</span><span class="o">^-</span><span class="mi">1</span><span class="p">)</span><span class="o">^</span><span class="mi">10</span> <span class="o">*</span> <span class="n">A</span><span class="o">^</span><span class="mi">17</span> <span class="o">*</span><span class="n">B</span> <span class="o">^-</span><span class="mi">1</span> <span class="o">*</span> <span class="n">A</span> <span class="o">*</span> <span class="p">(</span><span class="n">B</span><span class="o">^-</span><span class="mi">1</span> <span class="o">*</span> <span class="n">A</span> <span class="o">*</span> <span class="n">B</span><span class="o">^-</span><span class="mi">1</span><span class="p">)</span><span class="o">^</span><span class="mi">2</span>
</pre></div>
</div>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell jp-mod-noOutputs" id="cell-id=57260bd4-ddae-4423-85c6-cfacab8274d6">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [11]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="k">def</span> <span class="nf">D_def</span><span class="p">(</span><span class="n">n</span><span class="p">):</span>
    <span class="n">D_free_group_element</span> <span class="o">=</span> <span class="n">D_word</span><span class="p">(</span><span class="n">n</span><span class="p">)</span>
    <span class="n">A</span> <span class="o">=</span> <span class="n">A_def</span><span class="p">(</span><span class="n">n</span><span class="p">)</span>
    <span class="n">B</span> <span class="o">=</span> <span class="n">B_def</span><span class="p">(</span><span class="n">n</span><span class="p">)</span>
    <span class="k">return</span> <span class="n">D_free_group_element</span><span class="p">(</span><span class="n">A</span><span class="p">,</span> <span class="n">B</span><span class="p">)</span>
</pre></div>
</div>
</div>
</div>
</div>
</div>
<div class="jp-Cell jp-MarkdownCell jp-Notebook-cell" id="cell-id=7cc67bfd-0114-4437-b160-1c77c58f5de6">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea"><div class="jp-InputPrompt jp-InputArea-prompt">
</div><div class="jp-RenderedHTMLCommon jp-RenderedMarkdown jp-MarkdownOutput" data-mime-type="text/markdown">
<p>The dominant eigenvalue of $D_n$ is $\beta_n$. The appendix gives formulas for these in each case. The function <code>beta_def</code> will produce these formulas.</p>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell jp-mod-noOutputs" id="cell-id=e2b20112-c53d-4727-b207-c53cbdc64f49">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [12]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="k">def</span> <span class="nf">beta_def</span><span class="p">(</span><span class="n">n</span><span class="p">):</span>
    <span class="n">k</span> <span class="o">=</span> <span class="n">k_def</span><span class="p">(</span><span class="n">n</span><span class="p">)</span>
    <span class="n">K</span> <span class="o">=</span> <span class="n">K_def</span><span class="p">(</span><span class="n">k</span><span class="p">)</span>
    <span class="n">a</span> <span class="o">=</span> <span class="n">K</span><span class="p">(</span><span class="n">a_def</span><span class="p">(</span><span class="n">k</span><span class="p">))</span>
    <span class="k">if</span> <span class="n">n</span> <span class="o">==</span> <span class="mi">7</span><span class="p">:</span>
        <span class="n">beta</span> <span class="o">=</span> <span class="n">a</span><span class="o">^</span><span class="mi">2</span> <span class="o">+</span> <span class="n">a</span>
    <span class="k">if</span> <span class="n">n</span> <span class="o">==</span> <span class="mi">9</span><span class="p">:</span>
        <span class="n">beta</span> <span class="o">=</span> <span class="mi">14</span><span class="o">*</span><span class="n">a</span><span class="o">^</span><span class="mi">2</span> <span class="o">+</span> <span class="mi">26</span><span class="o">*</span><span class="n">a</span> <span class="o">+</span> <span class="mi">7</span>
    <span class="k">if</span> <span class="n">n</span> <span class="o">==</span> <span class="mi">14</span><span class="p">:</span>
        <span class="n">beta</span> <span class="o">=</span> <span class="mi">4</span><span class="o">*</span><span class="n">a</span><span class="o">^</span><span class="mi">2</span> <span class="o">+</span> <span class="mi">3</span><span class="o">*</span><span class="n">a</span> <span class="o">-</span> <span class="mi">2</span>
    <span class="k">if</span> <span class="n">n</span> <span class="o">==</span> <span class="mi">16</span><span class="p">:</span>
        <span class="n">beta</span> <span class="o">=</span> <span class="mi">184</span><span class="o">*</span><span class="n">a</span><span class="o">^</span><span class="mi">3</span> <span class="o">+</span> <span class="mi">340</span><span class="o">*</span><span class="n">a</span><span class="o">^</span><span class="mi">2</span> <span class="o">-</span> <span class="mi">108</span><span class="o">*</span><span class="n">a</span> <span class="o">-</span> <span class="mi">199</span>
    <span class="k">if</span> <span class="n">n</span> <span class="o">==</span> <span class="mi">18</span><span class="p">:</span>
        <span class="n">beta</span> <span class="o">=</span> <span class="mi">32</span><span class="o">*</span><span class="n">a</span><span class="o">^</span><span class="mi">2</span> <span class="o">+</span> <span class="mi">60</span><span class="o">*</span><span class="n">a</span> <span class="o">+</span> <span class="mi">17</span>
    <span class="k">if</span> <span class="n">n</span> <span class="o">==</span> <span class="mi">20</span><span class="p">:</span>
        <span class="n">beta</span> <span class="o">=</span> <span class="mi">92</span><span class="o">*</span><span class="n">a</span><span class="o">^</span><span class="mi">3</span> <span class="o">+</span> <span class="mi">175</span><span class="o">*</span><span class="n">a</span><span class="o">^</span><span class="mi">2</span> <span class="o">-</span> <span class="mi">127</span><span class="o">*</span><span class="n">a</span> <span class="o">-</span> <span class="mi">242</span>
    <span class="k">if</span> <span class="n">n</span> <span class="o">==</span> <span class="mi">24</span><span class="p">:</span>
        <span class="n">beta</span> <span class="o">=</span> <span class="mi">3916750</span><span class="o">*</span><span class="n">a</span><span class="o">^</span><span class="mi">3</span> <span class="o">+</span> <span class="mi">7566580</span><span class="o">*</span><span class="n">a</span><span class="o">^</span><span class="mi">2</span> <span class="o">-</span> <span class="mi">1049490</span><span class="o">*</span><span class="n">a</span> <span class="o">-</span> <span class="mi">2027459</span>
    <span class="k">if</span> <span class="n">n</span> <span class="o">==</span> <span class="mi">30</span><span class="p">:</span>
        <span class="n">beta</span> <span class="o">=</span> <span class="mi">92</span><span class="o">*</span><span class="n">a</span><span class="o">^</span><span class="mi">3</span> <span class="o">+</span> <span class="mi">272</span><span class="o">*</span><span class="n">a</span><span class="o">^</span><span class="mi">2</span> <span class="o">+</span> <span class="mi">164</span><span class="o">*</span><span class="n">a</span> <span class="o">-</span> <span class="mi">47</span> 
    <span class="k">return</span> <span class="n">beta</span>
</pre></div>
</div>
</div>
</div>
</div>
</div>
<div class="jp-Cell jp-MarkdownCell jp-Notebook-cell" id="cell-id=bdb539ed-9af0-4660-aa0d-41b66a91f4d0">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea"><div class="jp-InputPrompt jp-InputArea-prompt">
</div><div class="jp-RenderedHTMLCommon jp-RenderedMarkdown jp-MarkdownOutput" data-mime-type="text/markdown">
<p>The appendix defines matrices $E_n$ as below.</p>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell jp-mod-noOutputs" id="cell-id=37cb0075-28db-4b58-835c-f42866a82063">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [13]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="k">def</span> <span class="nf">E_def</span><span class="p">(</span><span class="n">n</span><span class="p">):</span>
    <span class="n">k</span> <span class="o">=</span> <span class="n">k_def</span><span class="p">(</span><span class="n">n</span><span class="p">)</span>
    <span class="n">K</span> <span class="o">=</span> <span class="n">K_def</span><span class="p">(</span><span class="n">k</span><span class="p">)</span>
    <span class="n">a</span> <span class="o">=</span> <span class="n">K</span><span class="p">(</span><span class="n">a_def</span><span class="p">(</span><span class="n">k</span><span class="p">))</span>
    <span class="k">if</span> <span class="n">n</span> <span class="o">==</span> <span class="mi">7</span><span class="p">:</span>
        <span class="k">return</span> <span class="mi">1</span><span class="o">/</span><span class="mi">7</span> <span class="o">*</span> <span class="n">matrix</span><span class="p">(</span><span class="n">K</span><span class="p">,</span> <span class="p">[</span>
            <span class="p">[</span> <span class="o">-</span><span class="n">a</span><span class="o">^</span><span class="mi">2</span> <span class="o">-</span> <span class="n">a</span> <span class="o">+</span> <span class="mi">2</span><span class="p">,</span>     <span class="o">-</span><span class="n">a</span><span class="o">^</span><span class="mi">2</span> <span class="o">-</span> <span class="mi">2</span><span class="o">*</span><span class="n">a</span> <span class="p">],</span>
            <span class="p">[</span> <span class="o">-</span><span class="n">a</span><span class="o">^</span><span class="mi">2</span> <span class="o">-</span> <span class="n">a</span> <span class="o">+</span> <span class="mi">2</span><span class="p">,</span> <span class="o">-</span><span class="n">a</span><span class="o">^</span><span class="mi">2</span> <span class="o">+</span> <span class="mi">2</span><span class="o">*</span><span class="n">a</span> <span class="o">+</span> <span class="mi">1</span> <span class="p">]</span>
        <span class="p">])</span>
    <span class="k">if</span> <span class="n">n</span> <span class="o">==</span> <span class="mi">9</span><span class="p">:</span>
        <span class="k">return</span> <span class="mi">1</span><span class="o">/</span><span class="mi">9</span> <span class="o">*</span> <span class="n">matrix</span><span class="p">(</span><span class="n">K</span><span class="p">,</span> <span class="p">[</span>
            <span class="p">[</span> <span class="o">-</span><span class="mi">16</span><span class="o">*</span><span class="n">a</span><span class="o">^</span><span class="mi">2</span> <span class="o">+</span> <span class="mi">8</span><span class="o">*</span><span class="n">a</span> <span class="o">+</span><span class="mi">14</span><span class="p">,</span> <span class="o">-</span><span class="n">a</span><span class="o">^</span><span class="mi">2</span> <span class="o">-</span> <span class="mi">13</span><span class="o">*</span><span class="n">a</span> <span class="o">-</span> <span class="mi">10</span> <span class="p">],</span>
            <span class="p">[</span>    <span class="mi">2</span><span class="o">*</span><span class="n">a</span><span class="o">^</span><span class="mi">2</span> <span class="o">+</span> <span class="mi">2</span><span class="o">*</span><span class="n">a</span> <span class="o">-</span><span class="mi">4</span><span class="p">,</span>    <span class="mi">2</span><span class="o">*</span><span class="n">a</span><span class="o">^</span><span class="mi">2</span> <span class="o">-</span> <span class="n">a</span> <span class="o">-</span> <span class="mi">4</span> <span class="p">]</span>
        <span class="p">])</span>
    <span class="k">if</span> <span class="n">n</span> <span class="o">==</span> <span class="mi">14</span><span class="p">:</span>
        <span class="k">return</span> <span class="mi">1</span><span class="o">/</span><span class="mi">7</span> <span class="o">*</span> <span class="n">matrix</span><span class="p">(</span><span class="n">K</span><span class="p">,</span> <span class="p">[</span>
            <span class="p">[</span>     <span class="o">-</span><span class="mi">3</span><span class="o">*</span><span class="n">a</span><span class="o">^</span><span class="mi">2</span> <span class="o">+</span> <span class="mi">5</span><span class="p">,</span> <span class="mi">2</span><span class="o">*</span><span class="n">a</span><span class="o">^</span><span class="mi">2</span> <span class="o">-</span> <span class="mi">2</span><span class="o">*</span><span class="n">a</span> <span class="o">-</span> <span class="mi">6</span> <span class="p">],</span>
            <span class="p">[</span> <span class="o">-</span><span class="n">a</span><span class="o">^</span><span class="mi">2</span> <span class="o">-</span> <span class="mi">3</span><span class="o">*</span><span class="n">a</span> <span class="o">-</span> <span class="mi">2</span><span class="p">,</span> <span class="mi">6</span><span class="o">*</span><span class="n">a</span><span class="o">^</span><span class="mi">2</span> <span class="o">+</span> <span class="mi">2</span><span class="o">*</span><span class="n">a</span> <span class="o">-</span> <span class="mi">6</span> <span class="p">]</span>
        <span class="p">])</span>
    <span class="k">if</span> <span class="n">n</span> <span class="o">==</span> <span class="mi">16</span><span class="p">:</span>
        <span class="k">return</span> <span class="mi">1</span><span class="o">/</span><span class="mi">4</span> <span class="o">*</span> <span class="n">matrix</span><span class="p">(</span><span class="n">K</span><span class="p">,</span> <span class="p">[</span>
            <span class="p">[</span>     <span class="mi">11</span><span class="o">*</span><span class="n">a</span><span class="o">^</span><span class="mi">3</span> <span class="o">+</span> <span class="mi">59</span><span class="o">/</span><span class="mi">2</span><span class="o">*</span><span class="n">a</span><span class="o">^</span><span class="mi">2</span> <span class="o">+</span> <span class="mi">35</span><span class="o">/</span><span class="mi">2</span><span class="o">*</span><span class="n">a</span> <span class="o">+</span> <span class="mi">1</span><span class="p">,</span> <span class="mi">7</span><span class="o">*</span><span class="n">a</span><span class="o">^</span><span class="mi">3</span> <span class="o">+</span> <span class="mi">25</span><span class="o">*</span><span class="n">a</span><span class="o">^</span><span class="mi">2</span> <span class="o">+</span> <span class="mi">28</span><span class="o">*</span><span class="n">a</span> <span class="o">+</span> <span class="mi">11</span> <span class="p">],</span>
            <span class="p">[</span> <span class="mi">23</span><span class="o">/</span><span class="mi">2</span><span class="o">*</span><span class="n">a</span><span class="o">^</span><span class="mi">3</span> <span class="o">-</span> <span class="mi">21</span><span class="o">/</span><span class="mi">2</span><span class="o">*</span><span class="n">a</span><span class="o">^</span><span class="mi">2</span> <span class="o">-</span> <span class="mi">179</span><span class="o">/</span><span class="mi">2</span><span class="o">*</span><span class="n">a</span> <span class="o">-</span> <span class="mi">57</span><span class="p">,</span> <span class="o">-</span><span class="mi">6</span><span class="o">*</span><span class="n">a</span><span class="o">^</span><span class="mi">3</span> <span class="o">-</span> <span class="mi">20</span><span class="o">*</span><span class="n">a</span><span class="o">^</span><span class="mi">2</span> <span class="o">-</span> <span class="mi">18</span><span class="o">*</span><span class="n">a</span> <span class="o">-</span> <span class="mi">3</span> <span class="p">]</span>
        <span class="p">])</span>
    <span class="k">if</span> <span class="n">n</span> <span class="o">==</span> <span class="mi">18</span><span class="p">:</span>
        <span class="k">return</span> <span class="mi">1</span><span class="o">/</span><span class="mi">9</span> <span class="o">*</span> <span class="n">matrix</span><span class="p">(</span><span class="n">K</span><span class="p">,</span> <span class="p">[</span>
            <span class="p">[</span> <span class="o">-</span><span class="mi">7</span><span class="o">*</span><span class="n">a</span><span class="o">^</span><span class="mi">2</span> <span class="o">-</span> <span class="mi">7</span><span class="o">*</span><span class="n">a</span> <span class="o">+</span> <span class="mi">5</span><span class="p">,</span>  <span class="mi">2</span><span class="o">*</span><span class="n">a</span><span class="o">^</span><span class="mi">2</span> <span class="o">+</span> <span class="mi">6</span><span class="o">*</span><span class="n">a</span> <span class="o">+</span> <span class="mi">4</span> <span class="p">],</span>
            <span class="p">[</span>   <span class="o">-</span><span class="mi">4</span><span class="o">*</span><span class="n">a</span><span class="o">^</span><span class="mi">2</span> <span class="o">-</span> <span class="n">a</span> <span class="o">+</span> <span class="mi">8</span><span class="p">,</span> <span class="mi">8</span><span class="o">*</span><span class="n">a</span><span class="o">^</span><span class="mi">2</span> <span class="o">-</span> <span class="mi">4</span><span class="o">*</span><span class="n">a</span> <span class="o">-</span> <span class="mi">22</span> <span class="p">]</span>
        <span class="p">])</span>
    <span class="k">if</span> <span class="n">n</span> <span class="o">==</span> <span class="mi">20</span><span class="p">:</span>
        <span class="k">return</span> <span class="mi">1</span><span class="o">/</span><span class="mi">5</span> <span class="o">*</span> <span class="n">matrix</span><span class="p">(</span><span class="n">K</span><span class="p">,</span> <span class="p">[</span>
            <span class="p">[</span> <span class="mi">1</span><span class="o">/</span><span class="mi">2</span><span class="o">*</span><span class="n">a</span><span class="o">^</span><span class="mi">3</span> <span class="o">+</span> <span class="mi">1</span><span class="o">/</span><span class="mi">2</span><span class="o">*</span><span class="n">a</span><span class="o">^</span><span class="mi">2</span> <span class="o">-</span> <span class="mi">2</span><span class="o">*</span><span class="n">a</span> <span class="o">-</span> <span class="mi">5</span><span class="o">/</span><span class="mi">2</span><span class="p">,</span>         <span class="o">-</span><span class="mi">2</span><span class="o">*</span><span class="n">a</span><span class="o">^</span><span class="mi">3</span> <span class="o">-</span> <span class="n">a</span><span class="o">^</span><span class="mi">2</span> <span class="o">+</span> <span class="mi">5</span><span class="o">*</span><span class="n">a</span> <span class="p">],</span>
            <span class="p">[</span> <span class="mi">49</span><span class="o">/</span><span class="mi">2</span><span class="o">*</span><span class="n">a</span><span class="o">^</span><span class="mi">3</span> <span class="o">+</span> <span class="mi">49</span><span class="o">*</span><span class="n">a</span><span class="o">^</span><span class="mi">2</span> <span class="o">-</span> <span class="mi">27</span><span class="o">*</span><span class="n">a</span> <span class="o">-</span> <span class="mi">60</span><span class="p">,</span> <span class="mi">8</span><span class="o">*</span><span class="n">a</span><span class="o">^</span><span class="mi">3</span> <span class="o">+</span> <span class="mi">34</span><span class="o">*</span><span class="n">a</span><span class="o">^</span><span class="mi">2</span> <span class="o">+</span> <span class="mi">39</span><span class="o">*</span><span class="n">a</span> <span class="o">+</span> <span class="mi">10</span> <span class="p">]</span>
        <span class="p">])</span>
    <span class="k">if</span> <span class="n">n</span> <span class="o">==</span> <span class="mi">24</span><span class="p">:</span>
        <span class="k">return</span> <span class="mi">1</span><span class="o">/</span><span class="mi">6</span> <span class="o">*</span> <span class="n">matrix</span><span class="p">(</span><span class="n">K</span><span class="p">,</span> <span class="p">[</span>
            <span class="p">[</span>     <span class="o">-</span><span class="mi">1</span><span class="o">/</span><span class="mi">2</span><span class="o">*</span><span class="n">a</span><span class="o">^</span><span class="mi">3</span> <span class="o">-</span> <span class="mi">3</span><span class="o">/</span><span class="mi">2</span><span class="o">*</span><span class="n">a</span><span class="o">^</span><span class="mi">2</span> <span class="o">-</span> <span class="mi">1</span><span class="o">/</span><span class="mi">2</span><span class="o">*</span><span class="n">a</span> <span class="o">+</span> <span class="mi">3</span><span class="o">/</span><span class="mi">2</span><span class="p">,</span>       <span class="mi">2</span><span class="o">*</span><span class="n">a</span><span class="o">^</span><span class="mi">3</span> <span class="o">+</span> <span class="mi">2</span><span class="o">*</span><span class="n">a</span><span class="o">^</span><span class="mi">2</span> <span class="o">-</span> <span class="mi">4</span><span class="o">*</span><span class="n">a</span> <span class="o">-</span> <span class="mi">1</span> <span class="p">],</span>
            <span class="p">[</span> <span class="mi">115</span><span class="o">/</span><span class="mi">2</span><span class="o">*</span><span class="n">a</span><span class="o">^</span><span class="mi">3</span> <span class="o">+</span> <span class="mi">3</span><span class="o">/</span><span class="mi">2</span><span class="o">*</span><span class="n">a</span><span class="o">^</span><span class="mi">2</span> <span class="o">-</span> <span class="mi">383</span><span class="o">/</span><span class="mi">2</span><span class="o">*</span><span class="n">a</span> <span class="o">+</span> <span class="mi">75</span><span class="o">/</span><span class="mi">2</span><span class="p">,</span> <span class="o">-</span><span class="mi">44</span><span class="o">*</span><span class="n">a</span><span class="o">^</span><span class="mi">3</span> <span class="o">+</span> <span class="mi">15</span><span class="o">*</span><span class="n">a</span><span class="o">^</span><span class="mi">2</span> <span class="o">+</span> <span class="mi">187</span><span class="o">*</span><span class="n">a</span> <span class="o">-</span> <span class="mi">27</span> <span class="p">]</span>
        <span class="p">])</span>
    <span class="k">if</span> <span class="n">n</span> <span class="o">==</span> <span class="mi">30</span><span class="p">:</span>
        <span class="k">return</span> <span class="mi">1</span><span class="o">/</span><span class="mi">15</span> <span class="o">*</span> <span class="n">matrix</span><span class="p">(</span><span class="n">K</span><span class="p">,</span> <span class="p">[</span>
            <span class="p">[</span> <span class="o">-</span><span class="mi">5</span><span class="o">*</span><span class="n">a</span><span class="o">^</span><span class="mi">3</span> <span class="o">+</span> <span class="mi">9</span><span class="o">*</span><span class="n">a</span><span class="o">^</span><span class="mi">2</span> <span class="o">+</span> <span class="mi">49</span><span class="o">*</span><span class="n">a</span> <span class="o">+</span> <span class="mi">32</span><span class="p">,</span>     <span class="mi">2</span><span class="o">*</span><span class="n">a</span><span class="o">^</span><span class="mi">3</span> <span class="o">-</span> <span class="mi">8</span><span class="o">*</span><span class="n">a</span><span class="o">^</span><span class="mi">2</span> <span class="o">-</span> <span class="mi">32</span><span class="o">*</span><span class="n">a</span> <span class="o">-</span> <span class="mi">12</span> <span class="p">],</span>
            <span class="p">[</span> <span class="mi">23</span><span class="o">*</span><span class="n">a</span><span class="o">^</span><span class="mi">3</span> <span class="o">+</span> <span class="mi">82</span><span class="o">*</span><span class="n">a</span><span class="o">^</span><span class="mi">2</span> <span class="o">+</span> <span class="mi">76</span><span class="o">*</span><span class="n">a</span> <span class="o">+</span> <span class="mi">9</span><span class="p">,</span> <span class="o">-</span><span class="mi">14</span><span class="o">*</span><span class="n">a</span><span class="o">^</span><span class="mi">3</span> <span class="o">-</span> <span class="mi">70</span><span class="o">*</span><span class="n">a</span><span class="o">^</span><span class="mi">2</span> <span class="o">-</span> <span class="mi">100</span><span class="o">*</span><span class="n">a</span> <span class="o">-</span> <span class="mi">36</span> <span class="p">]</span>
        <span class="p">])</span>
</pre></div>
</div>
</div>
</div>
</div>
</div>
<div class="jp-Cell jp-MarkdownCell jp-Notebook-cell" id="cell-id=e79f3ab9-f264-46c9-91bc-4148b052525a">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea"><div class="jp-InputPrompt jp-InputArea-prompt">
</div><div class="jp-RenderedHTMLCommon jp-RenderedMarkdown jp-MarkdownOutput" data-mime-type="text/markdown">
<h2 id="Proofs">Proofs<a class="anchor-link" href="#Proofs">¶</a></h2>
</div>
</div>
</div>
</div>
<div class="jp-Cell jp-MarkdownCell jp-Notebook-cell" id="cell-id=6cd576e7-e97e-4142-8155-e8ee05d13ded">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea"><div class="jp-InputPrompt jp-InputArea-prompt">
</div><div class="jp-RenderedHTMLCommon jp-RenderedMarkdown jp-MarkdownOutput" data-mime-type="text/markdown">
<h3 id="Ring-of-integers-claims">Ring of integers claims<a class="anchor-link" href="#Ring-of-integers-claims">¶</a></h3><p>In the start of sections A.1 and A.2, we assert that the ring of integers in $K=\mathbb Q(a_n)$ is $\mathbb Z[a_k]$. As the ring of integers in a number field is also the maximal order in the number field, we can check this statement as below.</p>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell" id="cell-id=f029d79b-61af-4121-9faf-55f0818d47f4">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [14]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="k">for</span> <span class="n">n</span> <span class="ow">in</span> <span class="n">n_values</span><span class="p">:</span>
    <span class="n">k</span> <span class="o">=</span> <span class="n">k_def</span><span class="p">(</span><span class="n">n</span><span class="p">)</span>
    <span class="n">K</span> <span class="o">=</span> <span class="n">K_def</span><span class="p">(</span><span class="n">k</span><span class="p">)</span>
    <span class="n">a</span> <span class="o">=</span> <span class="n">K</span><span class="p">(</span><span class="n">a_def</span><span class="p">(</span><span class="n">k</span><span class="p">))</span> <span class="c1"># Convert a into the field K.</span>
    <span class="k">if</span> <span class="n">ZZ</span><span class="p">[</span><span class="n">a</span><span class="p">]</span><span class="o">.</span><span class="n">is_maximal</span><span class="p">():</span>
        <span class="nb">print</span><span class="p">(</span><span class="sa">f</span><span class="s1">'n=</span><span class="si">{</span><span class="n">n</span><span class="si">}</span><span class="s1">: Z[a_</span><span class="si">{</span><span class="n">k</span><span class="si">}</span><span class="s1">] is maximal.'</span><span class="p">)</span>
    <span class="k">else</span><span class="p">:</span>
        <span class="nb">print</span><span class="p">(</span><span class="sa">f</span><span class="s1">'ERROR: n=</span><span class="si">{</span><span class="n">n</span><span class="si">}</span><span class="s1">: Z[a_</span><span class="si">{</span><span class="n">k</span><span class="si">}</span><span class="s1">] is not maximal.'</span><span class="p">)</span>
</pre></div>
</div>
</div>
</div>
</div>
<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>
<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child">
<div class="jp-OutputPrompt jp-OutputArea-prompt"></div>
<div class="jp-RenderedText jp-OutputArea-output" data-mime-type="text/plain" tabindex="0">
<pre>n=7: Z[a_7] is maximal.
n=9: Z[a_9] is maximal.
n=14: Z[a_7] is maximal.
n=16: Z[a_8] is maximal.
n=18: Z[a_9] is maximal.
n=20: Z[a_10] is maximal.
n=24: Z[a_12] is maximal.
n=30: Z[a_15] is maximal.
</pre>
</div>
</div>
</div>
</div>
</div>
<div class="jp-Cell jp-MarkdownCell jp-Notebook-cell" id="cell-id=51f30292-2a4c-4be6-8669-ea6be1a1f0d8">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea"><div class="jp-InputPrompt jp-InputArea-prompt">
</div><div class="jp-RenderedHTMLCommon jp-RenderedMarkdown jp-MarkdownOutput" data-mime-type="text/markdown">
<h3 id="Claims-about-polygons-making-up-$%5Comega_n$.">Claims about polygons making up $\omega_n$.<a class="anchor-link" href="#Claims-about-polygons-making-up-$%5Comega_n$.">¶</a></h3><p>We need to be able to test if a polygon is a rectangle.</p>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell jp-mod-noOutputs" id="cell-id=d7c11912-7aca-4882-90f0-9c0ae3fa7975">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [15]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="k">def</span> <span class="nf">is_rectangle</span><span class="p">(</span><span class="n">polygon</span><span class="p">):</span>
    <span class="k">if</span> <span class="nb">len</span><span class="p">(</span><span class="n">polygon</span><span class="o">.</span><span class="n">edges</span><span class="p">())</span> <span class="o">!=</span> <span class="mi">4</span><span class="p">:</span>
        <span class="c1"># Not a quadrilateral</span>
        <span class="k">return</span> <span class="kc">False</span>
    <span class="c1"># We check that each edge is horizontal if and only if the next is vertical.</span>
    <span class="k">for</span> <span class="n">i</span> <span class="ow">in</span> <span class="nb">range</span><span class="p">(</span><span class="mi">4</span><span class="p">):</span>
        <span class="k">if</span> <span class="ow">not</span> <span class="p">((</span><span class="n">polygon</span><span class="o">.</span><span class="n">edge</span><span class="p">(</span><span class="n">i</span><span class="p">)[</span><span class="mi">1</span><span class="p">]</span> <span class="o">==</span> <span class="mi">0</span><span class="p">)</span> <span class="o">==</span> <span class="p">(</span><span class="n">polygon</span><span class="o">.</span><span class="n">edge</span><span class="p">(</span><span class="n">i</span><span class="o">+</span><span class="mi">1</span><span class="p">)[</span><span class="mi">0</span><span class="p">]</span> <span class="o">==</span> <span class="mi">0</span><span class="p">)):</span>
            <span class="k">return</span> <span class="kc">False</span>
    <span class="k">return</span> <span class="kc">True</span>
</pre></div>
</div>
</div>
</div>
</div>
</div>
<div class="jp-Cell jp-MarkdownCell jp-Notebook-cell" id="cell-id=fa24f0d6-67a2-4395-a8ce-a7a6346ef2ad">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea"><div class="jp-InputPrompt jp-InputArea-prompt">
</div><div class="jp-RenderedHTMLCommon jp-RenderedMarkdown jp-MarkdownOutput" data-mime-type="text/markdown">
<p>We need to be able to check if a rectangle is a $1 \times 1$ square.</p>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell jp-mod-noOutputs" id="cell-id=a1b37ad7-31bb-407c-b1a6-da7249ae732b">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [16]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="k">def</span> <span class="nf">is_unit_square</span><span class="p">(</span><span class="n">polygon</span><span class="p">):</span>
    <span class="k">if</span> <span class="nb">len</span><span class="p">(</span><span class="n">polygon</span><span class="o">.</span><span class="n">edges</span><span class="p">())</span> <span class="o">!=</span> <span class="mi">4</span><span class="p">:</span>
        <span class="c1"># Not a quadrilateral</span>
        <span class="k">return</span> <span class="kc">False</span>
    <span class="k">for</span> <span class="n">v</span> <span class="ow">in</span> <span class="p">[</span> <span class="n">vector</span><span class="p">([</span><span class="mi">0</span><span class="p">,</span><span class="mi">0</span><span class="p">]),</span> <span class="n">vector</span><span class="p">([</span><span class="mi">1</span><span class="p">,</span><span class="mi">0</span><span class="p">]),</span> <span class="n">vector</span><span class="p">([</span><span class="mi">1</span><span class="p">,</span><span class="mi">1</span><span class="p">]),</span> <span class="n">vector</span><span class="p">([</span><span class="mi">0</span><span class="p">,</span><span class="mi">1</span><span class="p">])</span> <span class="p">]:</span>
        <span class="k">if</span> <span class="ow">not</span> <span class="n">v</span> <span class="ow">in</span> <span class="n">polygon</span><span class="o">.</span><span class="n">vertices</span><span class="p">():</span>
            <span class="k">return</span> <span class="kc">False</span>
    <span class="k">return</span> <span class="kc">True</span>
</pre></div>
</div>
</div>
</div>
</div>
</div>
<div class="jp-Cell jp-MarkdownCell jp-Notebook-cell" id="cell-id=4c46477c-d1db-4af3-8f57-1e11a2f56730">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea"><div class="jp-InputPrompt jp-InputArea-prompt">
</div><div class="jp-RenderedHTMLCommon jp-RenderedMarkdown jp-MarkdownOutput" data-mime-type="text/markdown">
<p>We need to be able to find the collection of polygons of largest area in a translation surface.</p>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell jp-mod-noOutputs" id="cell-id=fb186f9a-c10f-46fb-a942-aa280048c5cd">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [17]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="k">def</span> <span class="nf">largest_area_polygons</span><span class="p">(</span><span class="n">translation_surface</span><span class="p">):</span>
    <span class="n">all_polygons</span> <span class="o">=</span> <span class="nb">list</span><span class="p">(</span><span class="n">translation_surface</span><span class="o">.</span><span class="n">polygons</span><span class="p">())</span>
    <span class="n">largest_polygons</span> <span class="o">=</span> <span class="p">[</span><span class="n">all_polygons</span><span class="p">[</span><span class="mi">0</span><span class="p">],]</span>
    <span class="n">largest_area</span> <span class="o">=</span> <span class="n">all_polygons</span><span class="p">[</span><span class="mi">0</span><span class="p">]</span><span class="o">.</span><span class="n">area</span><span class="p">()</span>
    <span class="k">for</span> <span class="n">polygon</span> <span class="ow">in</span> <span class="n">all_polygons</span><span class="p">[</span><span class="mi">1</span><span class="p">:]:</span> <span class="c1"># Iterate over polygons, skipping the first</span>
        <span class="k">if</span> <span class="n">polygon</span><span class="o">.</span><span class="n">area</span><span class="p">()</span> <span class="o">&gt;=</span> <span class="n">largest_area</span><span class="p">:</span>
            <span class="k">if</span> <span class="n">polygon</span><span class="o">.</span><span class="n">area</span><span class="p">()</span> <span class="o">==</span> <span class="n">largest_area</span><span class="p">:</span>
                <span class="c1"># Tied for longest. Add to the list of longest</span>
                <span class="n">largest_polygons</span><span class="o">.</span><span class="n">append</span><span class="p">(</span><span class="n">polygon</span><span class="p">)</span>
            <span class="k">else</span><span class="p">:</span>
                <span class="c1"># This is larger than the previous largest.</span>
                <span class="n">largest_polygons</span> <span class="o">=</span> <span class="p">[</span><span class="n">polygon</span><span class="p">,]</span>
                <span class="n">largest_area</span> <span class="o">=</span> <span class="n">polygon</span><span class="o">.</span><span class="n">area</span><span class="p">()</span>
    <span class="k">return</span> <span class="n">largest_polygons</span>
</pre></div>
</div>
</div>
</div>
</div>
</div>
<div class="jp-Cell jp-MarkdownCell jp-Notebook-cell" id="cell-id=5f74aeff-6b11-4c56-8591-e380fe937af3">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea"><div class="jp-InputPrompt jp-InputArea-prompt">
</div><div class="jp-RenderedHTMLCommon jp-RenderedMarkdown jp-MarkdownOutput" data-mime-type="text/markdown">
<p>In A.1, we claim that when $n$ is odd, the surface $\omega_n$ is built from $n-2$ rectangles and whose largest area polygon is a unit square.</p>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell" id="cell-id=c4e08360-41b4-4c82-a20d-db410f36c9fb">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [18]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="k">for</span> <span class="n">n</span> <span class="ow">in</span> <span class="n">n_values</span><span class="p">:</span>
    <span class="k">if</span> <span class="n">n</span><span class="o">%</span><span class="k">2</span> == 1: # Only consider odd case.
        <span class="n">errors</span> <span class="o">=</span> <span class="kc">False</span>
        <span class="n">omega</span> <span class="o">=</span> <span class="n">omega_def</span><span class="p">(</span><span class="n">n</span><span class="p">)</span>
        <span class="k">if</span> <span class="nb">len</span><span class="p">(</span><span class="n">omega</span><span class="o">.</span><span class="n">polygons</span><span class="p">())</span> <span class="o">!=</span> <span class="n">n</span><span class="o">-</span><span class="mi">2</span><span class="p">:</span>
            <span class="n">errors</span><span class="o">=</span><span class="kc">True</span>
            <span class="nb">print</span><span class="p">(</span><span class="sa">f</span><span class="s1">'ERROR: n=</span><span class="si">{</span><span class="n">n</span><span class="si">}</span><span class="s1">: There are not n-2 polygons making up omega_</span><span class="si">{</span><span class="n">n</span><span class="si">}</span><span class="s1">.'</span><span class="p">)</span>
        <span class="k">for</span> <span class="n">polygon</span> <span class="ow">in</span> <span class="n">omega</span><span class="o">.</span><span class="n">polygons</span><span class="p">():</span>
            <span class="k">if</span> <span class="ow">not</span> <span class="n">is_rectangle</span><span class="p">(</span><span class="n">polygon</span><span class="p">):</span>
                <span class="n">errors</span><span class="o">=</span><span class="kc">True</span>
                <span class="nb">print</span><span class="p">(</span><span class="sa">f</span><span class="s1">'ERROR: n=</span><span class="si">{</span><span class="n">n</span><span class="si">}</span><span class="s1">: One polygon is not a rectangle.'</span><span class="p">)</span>
        <span class="n">largest_polygons</span> <span class="o">=</span> <span class="n">largest_area_polygons</span><span class="p">(</span><span class="n">omega</span><span class="p">)</span>
        <span class="k">if</span> <span class="nb">len</span><span class="p">(</span><span class="n">largest_polygons</span><span class="p">)</span> <span class="o">!=</span> <span class="mi">1</span><span class="p">:</span>
            <span class="n">errors</span><span class="o">=</span><span class="kc">True</span>
            <span class="nb">print</span><span class="p">(</span><span class="sa">f</span><span class="s1">'ERROR: n=</span><span class="si">{</span><span class="n">n</span><span class="si">}</span><span class="s1">: There is not a unique polygon of largest area.'</span><span class="p">)</span>
        <span class="k">if</span> <span class="ow">not</span> <span class="n">is_unit_square</span><span class="p">(</span><span class="n">largest_polygons</span><span class="p">[</span><span class="mi">0</span><span class="p">]):</span>
            <span class="n">errors</span><span class="o">=</span><span class="kc">True</span>
            <span class="nb">print</span><span class="p">(</span><span class="sa">f</span><span class="s1">'ERROR: n=</span><span class="si">{</span><span class="n">n</span><span class="si">}</span><span class="s1">: The largest polygon is not a unit square.'</span><span class="p">)</span>
        <span class="k">if</span> <span class="ow">not</span> <span class="n">errors</span><span class="p">:</span>
            <span class="nb">print</span><span class="p">(</span><span class="sa">f</span><span class="s1">'n=</span><span class="si">{</span><span class="n">n</span><span class="si">}</span><span class="s1">: All checks were passed.'</span><span class="p">)</span>
</pre></div>
</div>
</div>
</div>
</div>
<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>
<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child">
<div class="jp-OutputPrompt jp-OutputArea-prompt"></div>
<div class="jp-RenderedText jp-OutputArea-output" data-mime-type="text/plain" tabindex="0">
<pre>n=7: All checks were passed.
n=9: All checks were passed.
</pre>
</div>
</div>
</div>
</div>
</div>
<div class="jp-Cell jp-MarkdownCell jp-Notebook-cell" id="cell-id=459a4e0b-db51-4795-b060-caa04d9f2b29">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea"><div class="jp-InputPrompt jp-InputArea-prompt">
</div><div class="jp-RenderedHTMLCommon jp-RenderedMarkdown jp-MarkdownOutput" data-mime-type="text/markdown">
<p>In A.2, we claim that when $n$ is even, the surface is defined over $\mathbb Q(a_k)$, the surface is decomposed into rectangles, and that the largest rectangle is again a unit square. Here we check this.</p>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell" id="cell-id=3ece1eee-301d-48c9-b8cd-27a39e7ca2e4">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [19]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="k">for</span> <span class="n">n</span> <span class="ow">in</span> <span class="n">n_values</span><span class="p">:</span>
    <span class="k">if</span> <span class="n">n</span><span class="o">%</span><span class="k">2</span> == 0: # Only consider even case.
        <span class="n">errors</span> <span class="o">=</span> <span class="kc">False</span>
        <span class="n">omega</span> <span class="o">=</span> <span class="n">omega_def</span><span class="p">(</span><span class="n">n</span><span class="p">)</span>
        <span class="n">k</span> <span class="o">=</span> <span class="n">k_def</span><span class="p">(</span><span class="n">n</span><span class="p">)</span>
        <span class="n">K</span> <span class="o">=</span> <span class="n">K_def</span><span class="p">(</span><span class="n">k</span><span class="p">)</span>
        <span class="k">if</span> <span class="n">omega</span><span class="o">.</span><span class="n">base_ring</span><span class="p">()</span> <span class="o">!=</span> <span class="n">K</span><span class="p">:</span>
            <span class="n">errors</span><span class="o">=</span><span class="kc">True</span>
            <span class="nb">print</span><span class="p">(</span><span class="sa">f</span><span class="s1">'ERROR: n=</span><span class="si">{</span><span class="n">n</span><span class="si">}</span><span class="s1">: The surface omega_</span><span class="si">{</span><span class="n">n</span><span class="si">}</span><span class="s1"> is not defined over K_</span><span class="si">{</span><span class="n">k</span><span class="si">}</span><span class="s1">.'</span><span class="p">)</span>
        <span class="k">for</span> <span class="n">polygon</span> <span class="ow">in</span> <span class="n">omega</span><span class="o">.</span><span class="n">polygons</span><span class="p">():</span>
            <span class="k">if</span> <span class="ow">not</span> <span class="n">is_rectangle</span><span class="p">(</span><span class="n">polygon</span><span class="p">):</span>
                <span class="n">errors</span><span class="o">=</span><span class="kc">True</span>
                <span class="nb">print</span><span class="p">(</span><span class="sa">f</span><span class="s1">'ERROR: n=</span><span class="si">{</span><span class="n">n</span><span class="si">}</span><span class="s1">: One polygon is not a rectangle.'</span><span class="p">)</span>
        <span class="n">largest_polygons</span> <span class="o">=</span> <span class="n">largest_area_polygons</span><span class="p">(</span><span class="n">omega</span><span class="p">)</span>
        <span class="k">if</span> <span class="nb">len</span><span class="p">(</span><span class="n">largest_polygons</span><span class="p">)</span> <span class="o">!=</span> <span class="mi">1</span><span class="p">:</span>
            <span class="n">errors</span><span class="o">=</span><span class="kc">True</span>
            <span class="nb">print</span><span class="p">(</span><span class="sa">f</span><span class="s1">'ERROR: n=</span><span class="si">{</span><span class="n">n</span><span class="si">}</span><span class="s1">: There is not a unique polygon of largest area.'</span><span class="p">)</span>
        <span class="k">if</span> <span class="ow">not</span> <span class="n">is_unit_square</span><span class="p">(</span><span class="n">largest_polygons</span><span class="p">[</span><span class="mi">0</span><span class="p">]):</span>
            <span class="n">errors</span><span class="o">=</span><span class="kc">True</span>
            <span class="nb">print</span><span class="p">(</span><span class="sa">f</span><span class="s1">'ERROR: n=</span><span class="si">{</span><span class="n">n</span><span class="si">}</span><span class="s1">: The largest polygon is not a unit square.'</span><span class="p">)</span>
        <span class="k">if</span> <span class="ow">not</span> <span class="n">errors</span><span class="p">:</span>
            <span class="nb">print</span><span class="p">(</span><span class="sa">f</span><span class="s1">'n=</span><span class="si">{</span><span class="n">n</span><span class="si">}</span><span class="s1">: All checks were passed.'</span><span class="p">)</span>
</pre></div>
</div>
</div>
</div>
</div>
<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>
<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child">
<div class="jp-OutputPrompt jp-OutputArea-prompt"></div>
<div class="jp-RenderedText jp-OutputArea-output" data-mime-type="text/plain" tabindex="0">
<pre>n=14: All checks were passed.
n=16: All checks were passed.
n=18: All checks were passed.
n=20: All checks were passed.
n=24: All checks were passed.
n=30: All checks were passed.
</pre>
</div>
</div>
</div>
</div>
</div>
<div class="jp-Cell jp-MarkdownCell jp-Notebook-cell" id="cell-id=f04898c7-3a34-4fa0-8a11-da03b026df59">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea"><div class="jp-InputPrompt jp-InputArea-prompt">
</div><div class="jp-RenderedHTMLCommon jp-RenderedMarkdown jp-MarkdownOutput" data-mime-type="text/markdown">
<h3 id="The-Veech-groups">The Veech groups<a class="anchor-link" href="#The-Veech-groups">¶</a></h3><p>We claim that the matrices $A_n$ and $B_n$ lie in the Veech groups of $\omega_n$. To check that a matrix $M$ is in the Veech group of a surface $s$, we check that the canonicalizations of $M \cdot s$ and $s$ are equal.</p>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell" id="cell-id=be560a04-8652-490d-ab7d-f26d4e7c992f">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [20]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="k">for</span> <span class="n">n</span> <span class="ow">in</span> <span class="n">n_values</span><span class="p">:</span>
    <span class="n">errors</span> <span class="o">=</span> <span class="kc">False</span>
    <span class="n">omega</span> <span class="o">=</span> <span class="n">omega_def</span><span class="p">(</span><span class="n">n</span><span class="p">)</span>
    <span class="n">A</span> <span class="o">=</span> <span class="n">A_def</span><span class="p">(</span><span class="n">n</span><span class="p">)</span>
    <span class="k">if</span> <span class="p">(</span><span class="n">A</span><span class="o">*</span><span class="n">omega</span><span class="p">)</span><span class="o">.</span><span class="n">canonicalize</span><span class="p">()</span> <span class="o">!=</span> <span class="n">omega</span><span class="o">.</span><span class="n">canonicalize</span><span class="p">():</span>
        <span class="n">errors</span><span class="o">=</span><span class="kc">True</span>
        <span class="nb">print</span><span class="p">(</span><span class="sa">f</span><span class="s1">'ERROR: n=</span><span class="si">{</span><span class="n">n</span><span class="si">}</span><span class="s1">: The matrix A_</span><span class="si">{</span><span class="n">n</span><span class="si">}</span><span class="s1">=</span><span class="si">{</span><span class="n">A</span><span class="si">}</span><span class="s1"> is not in the Veech group of omega_</span><span class="si">{</span><span class="n">n</span><span class="si">}</span><span class="s1">.'</span><span class="p">)</span>
    <span class="n">B</span> <span class="o">=</span> <span class="n">B_def</span><span class="p">(</span><span class="n">n</span><span class="p">)</span>
    <span class="k">if</span> <span class="p">(</span><span class="n">B</span><span class="o">*</span><span class="n">omega</span><span class="p">)</span><span class="o">.</span><span class="n">canonicalize</span><span class="p">()</span> <span class="o">!=</span> <span class="n">omega</span><span class="o">.</span><span class="n">canonicalize</span><span class="p">():</span>
        <span class="n">errors</span><span class="o">=</span><span class="kc">True</span>
        <span class="nb">print</span><span class="p">(</span><span class="sa">f</span><span class="s1">'ERROR: n=</span><span class="si">{</span><span class="n">n</span><span class="si">}</span><span class="s1">: The matrix B_</span><span class="si">{</span><span class="n">n</span><span class="si">}</span><span class="s1">=</span><span class="si">{</span><span class="n">B</span><span class="si">}</span><span class="s1"> is not in the Veech group of omega_</span><span class="si">{</span><span class="n">n</span><span class="si">}</span><span class="s1">.'</span><span class="p">)</span>
    <span class="k">if</span> <span class="ow">not</span> <span class="n">errors</span><span class="p">:</span>
        <span class="nb">print</span><span class="p">(</span><span class="sa">f</span><span class="s1">'n=</span><span class="si">{</span><span class="n">n</span><span class="si">}</span><span class="s1">: Both A_</span><span class="si">{</span><span class="n">n</span><span class="si">}</span><span class="s1"> and B_</span><span class="si">{</span><span class="n">n</span><span class="si">}</span><span class="s1"> lie in the Veech group of omega_</span><span class="si">{</span><span class="n">n</span><span class="si">}</span><span class="s1">.'</span><span class="p">)</span>    
</pre></div>
</div>
</div>
</div>
</div>
<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>
<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child">
<div class="jp-OutputPrompt jp-OutputArea-prompt"></div>
<div class="jp-RenderedText jp-OutputArea-output" data-mime-type="text/plain" tabindex="0">
<pre>n=7: Both A_7 and B_7 lie in the Veech group of omega_7.
n=9: Both A_9 and B_9 lie in the Veech group of omega_9.
n=14: Both A_14 and B_14 lie in the Veech group of omega_14.
n=16: Both A_16 and B_16 lie in the Veech group of omega_16.
n=18: Both A_18 and B_18 lie in the Veech group of omega_18.
n=20: Both A_20 and B_20 lie in the Veech group of omega_20.
n=24: Both A_24 and B_24 lie in the Veech group of omega_24.
n=30: Both A_30 and B_30 lie in the Veech group of omega_30.
</pre>
</div>
</div>
</div>
</div>
</div>
<div class="jp-Cell jp-MarkdownCell jp-Notebook-cell" id="cell-id=b4889343-5c22-442a-996f-6477c189e45e">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea"><div class="jp-InputPrompt jp-InputArea-prompt">
</div><div class="jp-RenderedHTMLCommon jp-RenderedMarkdown jp-MarkdownOutput" data-mime-type="text/markdown">
<h3 id="The-matrices-$D_n$">The matrices $D_n$<a class="anchor-link" href="#The-matrices-$D_n$">¶</a></h3>
</div>
</div>
</div>
</div>
<div class="jp-Cell jp-MarkdownCell jp-Notebook-cell" id="cell-id=41b2eca2-349e-4644-b99e-4c7c64ce9c5c">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea"><div class="jp-InputPrompt jp-InputArea-prompt">
</div><div class="jp-RenderedHTMLCommon jp-RenderedMarkdown jp-MarkdownOutput" data-mime-type="text/markdown">
<p>The method <code>D_words</code> defined above defines $D_n$ as a word in our chosen Veech group generators $A_n$ and $B_n$. This word was converted to a matrix in <code>D_def</code>. The appendix provides matrix versions of $D_n$. We print out the values of the matrices $D$ produced by <code>D_def</code> below. It may be observed that the matrices here match the ones in the appendix.</p>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell" id="cell-id=44728094-1e30-4129-9d49-6090a3cad55b">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [21]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="k">for</span> <span class="n">n</span> <span class="ow">in</span> <span class="n">n_values</span><span class="p">:</span>
    <span class="n">D</span> <span class="o">=</span> <span class="n">D_def</span><span class="p">(</span><span class="n">n</span><span class="p">)</span>
    <span class="nb">print</span><span class="p">(</span><span class="sa">f</span><span class="s1">'The matrix D_</span><span class="si">{</span><span class="n">n</span><span class="si">}</span><span class="s1"> is'</span><span class="p">)</span>
    <span class="n">show</span><span class="p">(</span><span class="n">D</span><span class="p">)</span>
</pre></div>
</div>
</div>
</div>
</div>
<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>
<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child">
<div class="jp-OutputPrompt jp-OutputArea-prompt"></div>
<div class="jp-RenderedText jp-OutputArea-output" data-mime-type="text/plain" tabindex="0">
<pre>The matrix D_7 is
</pre>
</div>
</div>
<div class="jp-OutputArea-child">
<div class="jp-OutputPrompt jp-OutputArea-prompt"></div>
<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output" data-mime-type="text/html" tabindex="0">
<html>\(\displaystyle \left(\begin{array}{rr}
1 &amp; a \\
a &amp; a^{2} + 1
\end{array}\right)\)</html>
</div>
</div>
<div class="jp-OutputArea-child">
<div class="jp-OutputPrompt jp-OutputArea-prompt"></div>
<div class="jp-RenderedText jp-OutputArea-output" data-mime-type="text/plain" tabindex="0">
<pre>The matrix D_9 is
</pre>
</div>
</div>
<div class="jp-OutputArea-child">
<div class="jp-OutputPrompt jp-OutputArea-prompt"></div>
<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output" data-mime-type="text/html" tabindex="0">
<html>\(\displaystyle \left(\begin{array}{rr}
-4 a^{2} - 1 &amp; -9 a - 4 \\
40 a + 12 &amp; 28 a^{2} + 12 a - 1
\end{array}\right)\)</html>
</div>
</div>
<div class="jp-OutputArea-child">
<div class="jp-OutputPrompt jp-OutputArea-prompt"></div>
<div class="jp-RenderedText jp-OutputArea-output" data-mime-type="text/plain" tabindex="0">
<pre>The matrix D_14 is
</pre>
</div>
</div>
<div class="jp-OutputArea-child">
<div class="jp-OutputPrompt jp-OutputArea-prompt"></div>
<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output" data-mime-type="text/html" tabindex="0">
<html>\(\displaystyle \left(\begin{array}{rr}
a^{2} + 3 a + 3 &amp; 2 a + 4 \\
\frac{1}{2} a^{2} + 2 a + 2 &amp; a + 3
\end{array}\right)\)</html>
</div>
</div>
<div class="jp-OutputArea-child">
<div class="jp-OutputPrompt jp-OutputArea-prompt"></div>
<div class="jp-RenderedText jp-OutputArea-output" data-mime-type="text/plain" tabindex="0">
<pre>The matrix D_16 is
</pre>
</div>
</div>
<div class="jp-OutputArea-child">
<div class="jp-OutputPrompt jp-OutputArea-prompt"></div>
<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output" data-mime-type="text/html" tabindex="0">
<html>\(\displaystyle \left(\begin{array}{rr}
-900 a^{3} - 1547 a^{2} + 831 a + 1141 &amp; -772 a^{3} - 1406 a^{2} + 516 a + 890 \\
1112 a^{3} + \frac{3939}{2} a^{2} - 874 a - 1324 &amp; 996 a^{3} + 1819 a^{2} - 639 a - 1107
\end{array}\right)\)</html>
</div>
</div>
<div class="jp-OutputArea-child">
<div class="jp-OutputPrompt jp-OutputArea-prompt"></div>
<div class="jp-RenderedText jp-OutputArea-output" data-mime-type="text/plain" tabindex="0">
<pre>The matrix D_18 is
</pre>
</div>
</div>
<div class="jp-OutputArea-child">
<div class="jp-OutputPrompt jp-OutputArea-prompt"></div>
<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output" data-mime-type="text/html" tabindex="0">
<html>\(\displaystyle \left(\begin{array}{rr}
4 a^{2} + 12 a + 9 &amp; -8 a - 16 \\
-32 a^{2} - 74 a - 38 &amp; 12 a^{2} + 52 a + 57
\end{array}\right)\)</html>
</div>
</div>
<div class="jp-OutputArea-child">
<div class="jp-OutputPrompt jp-OutputArea-prompt"></div>
<div class="jp-RenderedText jp-OutputArea-output" data-mime-type="text/plain" tabindex="0">
<pre>The matrix D_20 is
</pre>
</div>
</div>
<div class="jp-OutputArea-child">
<div class="jp-OutputPrompt jp-OutputArea-prompt"></div>
<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output" data-mime-type="text/html" tabindex="0">
<html>\(\displaystyle \left(\begin{array}{rr}
-18 a^{3} - 31 a^{2} + 29 a + 43 &amp; -132 a^{3} - 234 a^{2} + 208 a + 330 \\
12 a^{3} + \frac{49}{2} a^{2} - 11 a - 27 &amp; 90 a^{3} + 183 a^{2} - 83 a - 203
\end{array}\right)\)</html>
</div>
</div>
<div class="jp-OutputArea-child">
<div class="jp-OutputPrompt jp-OutputArea-prompt"></div>
<div class="jp-RenderedText jp-OutputArea-output" data-mime-type="text/plain" tabindex="0">
<pre>The matrix D_24 is
</pre>
</div>
</div>
<div class="jp-OutputArea-child">
<div class="jp-OutputPrompt jp-OutputArea-prompt"></div>
<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output" data-mime-type="text/html" tabindex="0">
<html>\(\displaystyle \left(\begin{array}{rr}
1384810 a^{3} + 2678580 a^{2} - 362410 a - 712559 &amp; -2102180 a^{3} - 4065520 a^{2} + 552020 a + 1082920 \\
-1667820 a^{3} - 3220180 a^{2} + 450780 a + 864120 &amp; 2530790 a^{3} + 4887020 a^{2} - 682790 a - 1311239
\end{array}\right)\)</html>
</div>
</div>
<div class="jp-OutputArea-child">
<div class="jp-OutputPrompt jp-OutputArea-prompt"></div>
<div class="jp-RenderedText jp-OutputArea-output" data-mime-type="text/plain" tabindex="0">
<pre>The matrix D_30 is
</pre>
</div>
</div>
<div class="jp-OutputArea-child">
<div class="jp-OutputPrompt jp-OutputArea-prompt"></div>
<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output" data-mime-type="text/html" tabindex="0">
<html>\(\displaystyle \left(\begin{array}{rr}
401 a^{3} + 1187 a^{2} + 706 a - 223 &amp; -288 a^{3} - 866 a^{2} - 516 a + 190 \\
\frac{867}{2} a^{3} + 1268 a^{2} + 730 a - \frac{513}{2} &amp; -321 a^{3} - 931 a^{2} - 498 a + 241
\end{array}\right)\)</html>
</div>
</div>
</div>
</div>
</div>
<div class="jp-Cell jp-MarkdownCell jp-Notebook-cell" id="cell-id=e6f4cc6a-4c45-48f7-b2eb-f1771cdc7eb1">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea"><div class="jp-InputPrompt jp-InputArea-prompt">
</div><div class="jp-RenderedHTMLCommon jp-RenderedMarkdown jp-MarkdownOutput" data-mime-type="text/markdown">
<h3 id="The-eigenvalues-of-$D_n$">The eigenvalues of $D_n$<a class="anchor-link" href="#The-eigenvalues-of-$D_n$">¶</a></h3><p>Here we check that the eigenvalues of $D_n$ are given by $$\left\{\beta_n, \frac{1}{\beta_n}\right\}.$$</p>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell" id="cell-id=0441ae43-c490-4a78-9a79-84b27fba0f52">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [22]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="k">for</span> <span class="n">n</span> <span class="ow">in</span> <span class="n">n_values</span><span class="p">:</span>
    <span class="n">D</span> <span class="o">=</span> <span class="n">D_def</span><span class="p">(</span><span class="n">n</span><span class="p">)</span>
    <span class="n">beta</span> <span class="o">=</span> <span class="n">beta_def</span><span class="p">(</span><span class="n">n</span><span class="p">)</span>
    <span class="k">if</span> <span class="nb">set</span><span class="p">(</span><span class="n">D</span><span class="o">.</span><span class="n">eigenvalues</span><span class="p">())</span> <span class="o">==</span> <span class="p">{</span><span class="n">beta</span><span class="p">,</span> <span class="mi">1</span><span class="o">/</span><span class="n">beta</span><span class="p">}:</span>
        <span class="nb">print</span><span class="p">(</span><span class="sa">f</span><span class="s1">'When n=</span><span class="si">{</span><span class="n">n</span><span class="si">}</span><span class="s1">, the eigenvalues of D_</span><span class="si">{</span><span class="n">n</span><span class="si">}</span><span class="s1"> are as claimed.'</span><span class="p">)</span>
    <span class="k">else</span><span class="p">:</span>
        <span class="nb">print</span><span class="p">(</span><span class="sa">f</span><span class="s1">'ERROR: When n=</span><span class="si">{</span><span class="n">n</span><span class="si">}</span><span class="s1">, the eigenvalues of D_</span><span class="si">{</span><span class="n">n</span><span class="si">}</span><span class="s1"> are DIFFERENT THAN claimed.'</span><span class="p">)</span>
</pre></div>
</div>
</div>
</div>
</div>
<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>
<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child">
<div class="jp-OutputPrompt jp-OutputArea-prompt"></div>
<div class="jp-RenderedText jp-OutputArea-output" data-mime-type="text/plain" tabindex="0">
<pre>When n=7, the eigenvalues of D_7 are as claimed.
When n=9, the eigenvalues of D_9 are as claimed.
When n=14, the eigenvalues of D_14 are as claimed.
When n=16, the eigenvalues of D_16 are as claimed.
When n=18, the eigenvalues of D_18 are as claimed.
When n=20, the eigenvalues of D_20 are as claimed.
When n=24, the eigenvalues of D_24 are as claimed.
When n=30, the eigenvalues of D_30 are as claimed.
</pre>
</div>
</div>
</div>
</div>
</div>
<div class="jp-Cell jp-MarkdownCell jp-Notebook-cell" id="cell-id=8cb83f50-f9db-44c9-9942-94fdac489119">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea"><div class="jp-InputPrompt jp-InputArea-prompt">
</div><div class="jp-RenderedHTMLCommon jp-RenderedMarkdown jp-MarkdownOutput" data-mime-type="text/markdown">
<p>Now we check that the eigenvalues are Pisot. We use the following function to check if a number is Pisot.</p>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell jp-mod-noOutputs" id="cell-id=d342e7ce-692d-4f5d-80ac-7681ce50e081">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [23]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="k">def</span> <span class="nf">is_pisot</span><span class="p">(</span><span class="n">algebraic_number</span><span class="p">):</span>
    <span class="k">if</span> <span class="nb">abs</span><span class="p">(</span><span class="n">algebraic_number</span><span class="p">)</span> <span class="o">&lt;=</span> <span class="mi">1</span><span class="p">:</span>
        <span class="k">return</span> <span class="kc">False</span>
    <span class="c1"># Convert the number into the field of algebraic complex numbers</span>
    <span class="n">algebraic_number_QQbar</span> <span class="o">=</span> <span class="n">QQbar</span><span class="p">(</span><span class="n">algebraic_number</span><span class="p">)</span>
    <span class="c1"># Construct the algebraic conjugates:</span>
    <span class="n">conjugates</span> <span class="o">=</span> <span class="nb">set</span><span class="p">(</span><span class="n">algebraic_number_QQbar</span><span class="o">.</span><span class="n">minpoly</span><span class="p">()</span><span class="o">.</span><span class="n">roots</span><span class="p">(</span><span class="n">QQbar</span><span class="p">,</span> <span class="n">multiplicities</span><span class="o">=</span><span class="kc">False</span><span class="p">))</span> \
        <span class="o">.</span><span class="n">difference</span><span class="p">({</span><span class="n">algebraic_number_QQbar</span><span class="p">,})</span>
    <span class="c1"># Check that each has absolute value less than one:</span>
    <span class="k">for</span> <span class="n">conj</span> <span class="ow">in</span> <span class="n">conjugates</span><span class="p">:</span>
        <span class="k">if</span> <span class="nb">abs</span><span class="p">(</span><span class="n">conj</span><span class="p">)</span> <span class="o">&gt;=</span> <span class="mi">1</span><span class="p">:</span>
            <span class="k">return</span> <span class="kc">False</span>
    <span class="k">return</span> <span class="kc">True</span>
</pre></div>
</div>
</div>
</div>
</div>
</div>
<div class="jp-Cell jp-MarkdownCell jp-Notebook-cell" id="cell-id=c1d1d6c3-1e70-41de-ad50-ee28321b810e">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea"><div class="jp-InputPrompt jp-InputArea-prompt">
</div><div class="jp-RenderedHTMLCommon jp-RenderedMarkdown jp-MarkdownOutput" data-mime-type="text/markdown">
<p>We check that the expanding eigenvalue $\beta_n$ of $D_n$ is Pisot in all cases:</p>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell" id="cell-id=64c23af0-d2ec-46f5-8903-fdf9cd6d5fd0">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [24]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="k">for</span> <span class="n">n</span> <span class="ow">in</span> <span class="n">n_values</span><span class="p">:</span>
    <span class="n">beta</span> <span class="o">=</span> <span class="n">beta_def</span><span class="p">(</span><span class="n">n</span><span class="p">)</span>
    <span class="k">if</span> <span class="n">is_pisot</span><span class="p">(</span><span class="n">beta</span><span class="p">):</span>
        <span class="nb">print</span><span class="p">(</span><span class="sa">f</span><span class="s1">'n=</span><span class="si">{</span><span class="n">n</span><span class="si">}</span><span class="s1">: The number beta_</span><span class="si">{</span><span class="n">n</span><span class="si">}</span><span class="s1"> is Pisot.'</span><span class="p">)</span>
    <span class="k">else</span><span class="p">:</span>
        <span class="nb">print</span><span class="p">(</span><span class="sa">f</span><span class="s1">'ERROR: n=</span><span class="si">{</span><span class="n">n</span><span class="si">}</span><span class="s1">: The number beta_</span><span class="si">{</span><span class="n">n</span><span class="si">}</span><span class="s1"> is NOT Pisot.'</span><span class="p">)</span>
</pre></div>
</div>
</div>
</div>
</div>
<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>
<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child">
<div class="jp-OutputPrompt jp-OutputArea-prompt"></div>
<div class="jp-RenderedText jp-OutputArea-output" data-mime-type="text/plain" tabindex="0">
<pre>n=7: The number beta_7 is Pisot.
n=9: The number beta_9 is Pisot.
n=14: The number beta_14 is Pisot.
n=16: The number beta_16 is Pisot.
n=18: The number beta_18 is Pisot.
n=20: The number beta_20 is Pisot.
n=24: The number beta_24 is Pisot.
n=30: The number beta_30 is Pisot.
</pre>
</div>
</div>
</div>
</div>
</div>
<div class="jp-Cell jp-MarkdownCell jp-Notebook-cell" id="cell-id=07bbc046-b25c-4bd2-8d19-8df26a062e6a">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea"><div class="jp-InputPrompt jp-InputArea-prompt">
</div><div class="jp-RenderedHTMLCommon jp-RenderedMarkdown jp-MarkdownOutput" data-mime-type="text/markdown">
<p>Finally, we print out $\beta_n$ with its decimal approximation.</p>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell" id="cell-id=b450269c-3bdf-4e42-885f-d71f348f3912">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [25]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="k">for</span> <span class="n">n</span> <span class="ow">in</span> <span class="n">n_values</span><span class="p">:</span>
    <span class="n">beta</span> <span class="o">=</span> <span class="n">beta_def</span><span class="p">(</span><span class="n">n</span><span class="p">)</span>
    <span class="nb">print</span><span class="p">(</span><span class="sa">f</span><span class="s1">'beta_</span><span class="si">{</span><span class="n">n</span><span class="si">}</span><span class="s1"> = </span><span class="si">{</span><span class="n">beta</span><span class="si">}</span><span class="s1"> is approximately </span><span class="si">{</span><span class="n">beta</span><span class="o">.</span><span class="n">n</span><span class="p">()</span><span class="si">:</span><span class="s1">0.4f</span><span class="si">}</span><span class="s1">.'</span><span class="p">)</span>
</pre></div>
</div>
</div>
</div>
</div>
<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>
<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child">
<div class="jp-OutputPrompt jp-OutputArea-prompt"></div>
<div class="jp-RenderedText jp-OutputArea-output" data-mime-type="text/plain" tabindex="0">
<pre>beta_7 = a^2 + a is approximately 5.0489.
beta_9 = 14*a^2 + 26*a + 7 is approximately 105.3133.
beta_14 = 4*a^2 + 3*a - 2 is approximately 16.3937.
beta_16 = 184*a^3 + 340*a^2 - 108*a - 199 is approximately 1923.0651.
beta_18 = 32*a^2 + 60*a + 17 is approximately 242.7900.
beta_20 = 92*a^3 + 175*a^2 - 127*a - 242 is approximately 782.7233.
beta_24 = 3916750*a^3 + 7566580*a^2 - 1049490*a - 2027459 is approximately 52422803.8598.
beta_30 = 92*a^3 + 272*a^2 + 164*a - 47 is approximately 2003.5977.
</pre>
</div>
</div>
</div>
</div>
</div>
<div class="jp-Cell jp-MarkdownCell jp-Notebook-cell" id="cell-id=1dd789b4-3c0d-42a6-96a7-57aa2af6ca9e">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea"><div class="jp-InputPrompt jp-InputArea-prompt">
</div><div class="jp-RenderedHTMLCommon jp-RenderedMarkdown jp-MarkdownOutput" data-mime-type="text/markdown">
<h3 id="The-$E_n$-matrices">The $E_n$ matrices<a class="anchor-link" href="#The-$E_n$-matrices">¶</a></h3>
</div>
</div>
</div>
</div>
<div class="jp-Cell jp-MarkdownCell jp-Notebook-cell" id="cell-id=9a02616e-40ac-4af5-8b92-087357a8269e">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea"><div class="jp-InputPrompt jp-InputArea-prompt">
</div><div class="jp-RenderedHTMLCommon jp-RenderedMarkdown jp-MarkdownOutput" data-mime-type="text/markdown">
<p>We claimed that for each $n$ under consideration, we have
$$E_n \cdot D_n \cdot E_n^{-1} = \begin{pmatrix} \beta_n &amp; 0 \\ 0 &amp; 1/\beta_n \end{pmatrix}.$$
Here we check this.</p>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell" id="cell-id=b0317550-970c-4b65-b46c-29a90de858f0">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [26]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="k">for</span> <span class="n">n</span> <span class="ow">in</span> <span class="n">n_values</span><span class="p">:</span>
    <span class="n">D</span> <span class="o">=</span> <span class="n">D_def</span><span class="p">(</span><span class="n">n</span><span class="p">)</span>
    <span class="n">E</span> <span class="o">=</span> <span class="n">E_def</span><span class="p">(</span><span class="n">n</span><span class="p">)</span>
    <span class="n">beta</span> <span class="o">=</span> <span class="n">beta_def</span><span class="p">(</span><span class="n">n</span><span class="p">)</span>
    <span class="n">diag</span> <span class="o">=</span> <span class="n">diagonal_matrix</span><span class="p">([</span><span class="n">beta</span><span class="p">,</span> <span class="mi">1</span><span class="o">/</span><span class="n">beta</span><span class="p">])</span>
    <span class="k">if</span> <span class="n">E</span><span class="o">*</span><span class="n">D</span><span class="o">*</span><span class="n">E</span><span class="o">^-</span><span class="mi">1</span> <span class="o">==</span> <span class="n">diag</span><span class="p">:</span>
        <span class="nb">print</span><span class="p">(</span><span class="sa">f</span><span class="s1">'n=</span><span class="si">{</span><span class="n">n</span><span class="si">}</span><span class="s1">: The conjugacy equation holds.'</span><span class="p">)</span>
    <span class="k">else</span><span class="p">:</span>
        <span class="nb">print</span><span class="p">(</span><span class="sa">f</span><span class="s1">'ERROR: n=</span><span class="si">{</span><span class="n">n</span><span class="si">}</span><span class="s1">: The conjugacy equation DOES NOT hold.'</span><span class="p">)</span>
</pre></div>
</div>
</div>
</div>
</div>
<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>
<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child">
<div class="jp-OutputPrompt jp-OutputArea-prompt"></div>
<div class="jp-RenderedText jp-OutputArea-output" data-mime-type="text/plain" tabindex="0">
<pre>n=7: The conjugacy equation holds.
n=9: The conjugacy equation holds.
n=14: The conjugacy equation holds.
n=16: The conjugacy equation holds.
n=18: The conjugacy equation holds.
n=20: The conjugacy equation holds.
n=24: The conjugacy equation holds.
n=30: The conjugacy equation holds.
</pre>
</div>
</div>
</div>
</div>
</div>
<div class="jp-Cell jp-MarkdownCell jp-Notebook-cell" id="cell-id=8af7de9d-e68d-4971-90d3-5e76b4d0c011">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea"><div class="jp-InputPrompt jp-InputArea-prompt">
</div><div class="jp-RenderedHTMLCommon jp-RenderedMarkdown jp-MarkdownOutput" data-mime-type="text/markdown">
<h3 id="The-eigenvalues">The eigenvalues<a class="anchor-link" href="#The-eigenvalues">¶</a></h3><p>The appendix claims that for the surface $E \cdot \omega_n$, the eigenvalues for both the horizontal and vertical flows are given by the ring of integers $\mathbb Z[a]$.</p>
<p>The surface $E \cdot \omega_n$ is invariant under a pseudo-Anosov $\rho_E$ with diagonal derivative, obtained by pushing forward the pseudo Anosov on $\omega_n$. According to Theorem 3.1, the eigenvalues in the horizontal and vertical directions are given by $\mathrm{FA}(\rho_E)$ and $\mathrm{FA}(\rho_E^{-1})$ respectively. To compute this, we use ideas from section 3.1 of the paper.</p>
</div>
</div>
</div>
</div>
<div class="jp-Cell jp-MarkdownCell jp-Notebook-cell" id="cell-id=afcae989-cdfa-4c63-881b-25056ddc76c0">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea"><div class="jp-InputPrompt jp-InputArea-prompt">
</div><div class="jp-RenderedHTMLCommon jp-RenderedMarkdown jp-MarkdownOutput" data-mime-type="text/markdown">
<h4 id="Computing-$%5Ceta%5Eu$-and-$%5Ceta%5Es$">Computing $\eta^u$ and $\eta^s$<a class="anchor-link" href="#Computing-$%5Ceta%5Eu$-and-$%5Ceta%5Es$">¶</a></h4><p>The cohomology classes $\eta^u, \eta^s \in H^1(E \cdot \omega_n; \mathbb R)$ measure holonomy in the horizontal and vertical directions respectively. We choose a generating set for $\gamma_1,\ldots, \gamma_m \in H_1(E \cdot \omega_n; \mathbb Z)$ and represent $\eta^u$ and $\eta^v$ as vectors whose $i$-th entry is $\eta^u(\gamma_i)$ and $\eta^s(\gamma_i)$, respectively.</p>
</div>
</div>
</div>
</div>
<div class="jp-Cell jp-MarkdownCell jp-Notebook-cell" id="cell-id=1620f687-7597-42da-bd84-4ea078b830a7">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea"><div class="jp-InputPrompt jp-InputArea-prompt">
</div><div class="jp-RenderedHTMLCommon jp-RenderedMarkdown jp-MarkdownOutput" data-mime-type="text/markdown">
<p>It seems simplest to choose a generating set for homology on the surface $S_n$ and push it forward to to $E \cdot \omega_n$. First observe the following about each surface:</p>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell" id="cell-id=d75e386a-e8fb-43f7-bd31-ab3083f5c6ec">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [27]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="k">for</span> <span class="n">n</span> <span class="ow">in</span> <span class="n">n_values</span><span class="p">:</span>
    <span class="n">S</span> <span class="o">=</span> <span class="n">S_def</span><span class="p">(</span><span class="n">n</span><span class="p">)</span>
    <span class="nb">print</span><span class="p">(</span><span class="sa">f</span><span class="s1">'The surface S_</span><span class="si">{</span><span class="n">n</span><span class="si">}</span><span class="s1"> has genus </span><span class="si">{</span><span class="n">S</span><span class="o">.</span><span class="n">genus</span><span class="p">()</span><span class="si">}</span><span class="s1"> and </span><span class="si">{</span><span class="n">S</span><span class="o">.</span><span class="n">num_singularities</span><span class="p">()</span><span class="si">}</span><span class="s1"> singularities.'</span><span class="p">)</span>
</pre></div>
</div>
</div>
</div>
</div>
<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>
<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child">
<div class="jp-OutputPrompt jp-OutputArea-prompt"></div>
<div class="jp-RenderedText jp-OutputArea-output" data-mime-type="text/plain" tabindex="0">
<pre>The surface S_7 has genus 3 and 1 singularities.
The surface S_9 has genus 4 and 1 singularities.
The surface S_14 has genus 3 and 2 singularities.
The surface S_16 has genus 4 and 1 singularities.
The surface S_18 has genus 4 and 2 singularities.
The surface S_20 has genus 5 and 1 singularities.
The surface S_24 has genus 6 and 1 singularities.
The surface S_30 has genus 7 and 2 singularities.
</pre>
</div>
</div>
</div>
</div>
</div>
<div class="jp-Cell jp-MarkdownCell jp-Notebook-cell" id="cell-id=750d397a-31dd-4498-aee6-9f44f3b378b9">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea"><div class="jp-InputPrompt jp-InputArea-prompt">
</div><div class="jp-RenderedHTMLCommon jp-RenderedMarkdown jp-MarkdownOutput" data-mime-type="text/markdown">
<p>We observe that $S_n$ has one singularity unless $n \equiv 2 \pmod{4}$, in which case it has two singularities. For cases with one
singularity, we can use the edges of the first polygon (with label $0$) as a generating set for $H_1(S_n; \mathbb Z)$. When $n \equiv 2 \pmod{4}$, observe that the singularities alternate as we move around the single polygon. Vertices of a polygon in the program are numbered cyclically, and we choose for our basis the diagonals connecting vertex $v_j$ to vertex $v_{j+2}$ when $j$ is even.</p>
<p>We care about the holonomy of these classes in $S_n$. The holonomy of the $i$-th generator of $H_1(S_n; \mathbb Z)$ will appear as the $i$-th column of the following matrix returned by <code>holonomy_S</code>.</p>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell" id="cell-id=0e346b26-0709-4706-b4bf-7d356a1ab635">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [28]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="k">def</span> <span class="nf">holonomy_S</span><span class="p">(</span><span class="n">n</span><span class="p">):</span>
    <span class="n">S</span> <span class="o">=</span> <span class="n">S_def</span><span class="p">(</span><span class="n">n</span><span class="p">)</span>
    <span class="k">if</span> <span class="n">n</span><span class="o">%</span><span class="k">4</span> == 2:
        <span class="k">return</span> <span class="n">matrix</span><span class="p">(</span><span class="n">AA</span><span class="p">,</span> <span class="p">[</span><span class="n">S</span><span class="o">.</span><span class="n">polygon</span><span class="p">(</span><span class="mi">0</span><span class="p">)</span><span class="o">.</span><span class="n">vertex</span><span class="p">(</span><span class="n">j</span><span class="o">+</span><span class="mi">2</span><span class="p">)</span> <span class="o">-</span> <span class="n">S</span><span class="o">.</span><span class="n">polygon</span><span class="p">(</span><span class="mi">0</span><span class="p">)</span><span class="o">.</span><span class="n">vertex</span><span class="p">(</span><span class="n">j</span><span class="p">)</span> <span class="k">for</span> <span class="n">j</span> <span class="ow">in</span> <span class="nb">range</span><span class="p">(</span><span class="n">n</span><span class="p">)])</span><span class="o">.</span><span class="n">transpose</span><span class="p">()</span>
    <span class="k">else</span><span class="p">:</span>
        <span class="k">return</span> <span class="n">matrix</span><span class="p">(</span><span class="n">AA</span><span class="p">,</span> <span class="p">[</span><span class="n">S</span><span class="o">.</span><span class="n">polygon</span><span class="p">(</span><span class="mi">0</span><span class="p">)</span><span class="o">.</span><span class="n">edge</span><span class="p">(</span><span class="n">i</span><span class="p">)</span> <span class="k">for</span> <span class="n">i</span> <span class="ow">in</span> <span class="nb">range</span><span class="p">(</span><span class="n">n</span><span class="p">)])</span><span class="o">.</span><span class="n">transpose</span><span class="p">()</span>

<span class="k">for</span> <span class="n">n</span> <span class="ow">in</span> <span class="n">n_values</span><span class="p">:</span>
    <span class="nb">print</span><span class="p">(</span><span class="sa">f</span><span class="s1">'The holonomy matrix for S_</span><span class="si">{</span><span class="n">n</span><span class="si">}</span><span class="s1"> is'</span><span class="p">)</span>
    <span class="n">show</span><span class="p">(</span><span class="n">holonomy_S</span><span class="p">(</span><span class="n">n</span><span class="p">))</span>
</pre></div>
</div>
</div>
</div>
</div>
<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>
<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child">
<div class="jp-OutputPrompt jp-OutputArea-prompt"></div>
<div class="jp-RenderedText jp-OutputArea-output" data-mime-type="text/plain" tabindex="0">
<pre>The holonomy matrix for S_7 is
</pre>
</div>
</div>
<div class="jp-OutputArea-child">
<div class="jp-OutputPrompt jp-OutputArea-prompt"></div>
<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output" data-mime-type="text/html" tabindex="0">
<html>\(\displaystyle \left(\begin{array}{rrrrrrr}
1 &amp; 0.6234898018587335? &amp; -0.2225209339563144? &amp; -0.9009688679024191? &amp; -0.9009688679024191? &amp; -0.2225209339563144? &amp; 0.6234898018587335? \\
0 &amp; 0.7818314824680299? &amp; 0.9749279121818236? &amp; 0.4338837391175581? &amp; -0.4338837391175581? &amp; -0.9749279121818236? &amp; -0.7818314824680299?
\end{array}\right)\)</html>
</div>
</div>
<div class="jp-OutputArea-child">
<div class="jp-OutputPrompt jp-OutputArea-prompt"></div>
<div class="jp-RenderedText jp-OutputArea-output" data-mime-type="text/plain" tabindex="0">
<pre>The holonomy matrix for S_9 is
</pre>
</div>
</div>
<div class="jp-OutputArea-child">
<div class="jp-OutputPrompt jp-OutputArea-prompt"></div>
<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output" data-mime-type="text/html" tabindex="0">
<html>\(\displaystyle \left(\begin{array}{rrrrrrrrr}
1 &amp; 0.7660444431189781? &amp; 0.1736481776669304? &amp; -\frac{1}{2} &amp; -0.9396926207859084? &amp; -0.9396926207859084? &amp; -\frac{1}{2} &amp; 0.1736481776669304? &amp; 0.7660444431189781? \\
0 &amp; 0.6427876096865393? &amp; 0.9848077530122081? &amp; 0.866025403784439? &amp; 0.3420201433256688? &amp; -0.3420201433256688? &amp; -0.866025403784439? &amp; -0.9848077530122081? &amp; -0.6427876096865393?
\end{array}\right)\)</html>
</div>
</div>
<div class="jp-OutputArea-child">
<div class="jp-OutputPrompt jp-OutputArea-prompt"></div>
<div class="jp-RenderedText jp-OutputArea-output" data-mime-type="text/plain" tabindex="0">
<pre>The holonomy matrix for S_14 is
</pre>
</div>
</div>
<div class="jp-OutputArea-child">
<div class="jp-OutputPrompt jp-OutputArea-prompt"></div>
<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output" data-mime-type="text/html" tabindex="0">
<html>\(\displaystyle \left(\begin{array}{rrrrrrrrrrrrrr}
1.900968867902420? &amp; 1.524458669761153? &amp; 0.8460107358150480? &amp; 0 &amp; -0.8460107358150480? &amp; -1.524458669761153? &amp; -1.900968867902420? &amp; -1.900968867902420? &amp; -1.524458669761153? &amp; -0.8460107358150480? &amp; 0 &amp; 0.8460107358150480? &amp; 1.524458669761153? &amp; 1.900968867902420? \\
0.4338837391175582? &amp; 1.215715221585588? &amp; 1.756759394649854? &amp; 1.949855824363648? &amp; 1.756759394649854? &amp; 1.215715221585588? &amp; 0.4338837391175582? &amp; -0.4338837391175582? &amp; -1.215715221585588? &amp; -1.756759394649854? &amp; -1.949855824363648? &amp; -1.756759394649854? &amp; -1.215715221585588? &amp; -0.4338837391175582?
\end{array}\right)\)</html>
</div>
</div>
<div class="jp-OutputArea-child">
<div class="jp-OutputPrompt jp-OutputArea-prompt"></div>
<div class="jp-RenderedText jp-OutputArea-output" data-mime-type="text/plain" tabindex="0">
<pre>The holonomy matrix for S_16 is
</pre>
</div>
</div>
<div class="jp-OutputArea-child">
<div class="jp-OutputPrompt jp-OutputArea-prompt"></div>
<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output" data-mime-type="text/html" tabindex="0">
<html>\(\displaystyle \left(\begin{array}{rrrrrrrrrrrrrrrr}
1 &amp; 0.9238795325112868? &amp; 0.7071067811865475? &amp; 0.3826834323650898? &amp; 0 &amp; -0.3826834323650898? &amp; -0.7071067811865475? &amp; -0.9238795325112868? &amp; -1 &amp; -0.9238795325112868? &amp; -0.7071067811865475? &amp; -0.3826834323650898? &amp; 0 &amp; 0.3826834323650898? &amp; 0.7071067811865475? &amp; 0.9238795325112868? \\
0 &amp; 0.3826834323650898? &amp; 0.7071067811865475? &amp; 0.9238795325112868? &amp; 1 &amp; 0.9238795325112868? &amp; 0.7071067811865475? &amp; 0.3826834323650898? &amp; 0 &amp; -0.3826834323650898? &amp; -0.7071067811865475? &amp; -0.9238795325112868? &amp; -1 &amp; -0.9238795325112868? &amp; -0.7071067811865475? &amp; -0.3826834323650898?
\end{array}\right)\)</html>
</div>
</div>
<div class="jp-OutputArea-child">
<div class="jp-OutputPrompt jp-OutputArea-prompt"></div>
<div class="jp-RenderedText jp-OutputArea-output" data-mime-type="text/plain" tabindex="0">
<pre>The holonomy matrix for S_18 is
</pre>
</div>
</div>
<div class="jp-OutputArea-child">
<div class="jp-OutputPrompt jp-OutputArea-prompt"></div>
<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output" data-mime-type="text/html" tabindex="0">
<html>\(\displaystyle \left(\begin{array}{rrrrrrrrrrrrrrrrrr}
1.939692620785909? &amp; 1.705737063904887? &amp; 1.266044443118978? &amp; 0.6736481776669304? &amp; 0 &amp; -0.6736481776669304? &amp; -1.266044443118978? &amp; -1.705737063904887? &amp; -1.939692620785909? &amp; -1.939692620785909? &amp; -1.705737063904887? &amp; -1.266044443118978? &amp; -0.6736481776669304? &amp; 0 &amp; 0.6736481776669304? &amp; 1.266044443118978? &amp; 1.705737063904887? &amp; 1.939692620785909? \\
0.3420201433256688? &amp; 0.9848077530122081? &amp; 1.508813013470978? &amp; 1.850833156796647? &amp; 1.969615506024417? &amp; 1.850833156796647? &amp; 1.508813013470978? &amp; 0.9848077530122081? &amp; 0.3420201433256688? &amp; -0.3420201433256688? &amp; -0.9848077530122081? &amp; -1.508813013470978? &amp; -1.850833156796647? &amp; -1.969615506024417? &amp; -1.850833156796647? &amp; -1.508813013470978? &amp; -0.9848077530122081? &amp; -0.3420201433256688?
\end{array}\right)\)</html>
</div>
</div>
<div class="jp-OutputArea-child">
<div class="jp-OutputPrompt jp-OutputArea-prompt"></div>
<div class="jp-RenderedText jp-OutputArea-output" data-mime-type="text/plain" tabindex="0">
<pre>The holonomy matrix for S_20 is
</pre>
</div>
</div>
<div class="jp-OutputArea-child">
<div class="jp-OutputPrompt jp-OutputArea-prompt"></div>
<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output" data-mime-type="text/html" tabindex="0">
<html>\(\displaystyle \left(\begin{array}{rrrrrrrrrrrrrrrrrrrr}
1 &amp; 0.9510565162951536? &amp; 0.8090169943749474? &amp; 0.5877852522924731? &amp; 0.3090169943749474? &amp; 0 &amp; -0.3090169943749474? &amp; -0.5877852522924731? &amp; -0.8090169943749474? &amp; -0.9510565162951536? &amp; -1 &amp; -0.9510565162951536? &amp; -0.8090169943749474? &amp; -0.5877852522924731? &amp; -0.3090169943749474? &amp; 0 &amp; 0.3090169943749474? &amp; 0.5877852522924731? &amp; 0.8090169943749474? &amp; 0.9510565162951536? \\
0 &amp; 0.3090169943749474? &amp; 0.5877852522924731? &amp; 0.8090169943749474? &amp; 0.9510565162951536? &amp; 1 &amp; 0.9510565162951536? &amp; 0.8090169943749474? &amp; 0.5877852522924731? &amp; 0.3090169943749474? &amp; 0 &amp; -0.3090169943749474? &amp; -0.5877852522924731? &amp; -0.8090169943749474? &amp; -0.9510565162951536? &amp; -1 &amp; -0.9510565162951536? &amp; -0.8090169943749474? &amp; -0.5877852522924731? &amp; -0.3090169943749474?
\end{array}\right)\)</html>
</div>
</div>
<div class="jp-OutputArea-child">
<div class="jp-OutputPrompt jp-OutputArea-prompt"></div>
<div class="jp-RenderedText jp-OutputArea-output" data-mime-type="text/plain" tabindex="0">
<pre>The holonomy matrix for S_24 is
</pre>
</div>
</div>
<div class="jp-OutputArea-child">
<div class="jp-OutputPrompt jp-OutputArea-prompt"></div>
<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output" data-mime-type="text/html" tabindex="0">
<html>\(\displaystyle \left(\begin{array}{rrrrrrrrrrrrrrrrrrrrrrrr}
1 &amp; 0.9659258262890683? &amp; 0.866025403784439? &amp; 0.7071067811865475? &amp; \frac{1}{2} &amp; 0.2588190451025208? &amp; 0 &amp; -0.2588190451025208? &amp; -\frac{1}{2} &amp; -0.7071067811865475? &amp; -0.866025403784439? &amp; -0.9659258262890683? &amp; -1 &amp; -0.9659258262890683? &amp; -0.866025403784439? &amp; -0.7071067811865475? &amp; -\frac{1}{2} &amp; -0.2588190451025208? &amp; 0 &amp; 0.2588190451025208? &amp; \frac{1}{2} &amp; 0.7071067811865475? &amp; 0.866025403784439? &amp; 0.9659258262890683? \\
0 &amp; 0.2588190451025208? &amp; \frac{1}{2} &amp; 0.7071067811865475? &amp; 0.866025403784439? &amp; 0.9659258262890683? &amp; 1 &amp; 0.9659258262890683? &amp; 0.866025403784439? &amp; 0.7071067811865475? &amp; \frac{1}{2} &amp; 0.2588190451025208? &amp; 0 &amp; -0.2588190451025208? &amp; -\frac{1}{2} &amp; -0.7071067811865475? &amp; -0.866025403784439? &amp; -0.9659258262890683? &amp; -1 &amp; -0.9659258262890683? &amp; -0.866025403784439? &amp; -0.7071067811865475? &amp; -\frac{1}{2} &amp; -0.2588190451025208?
\end{array}\right)\)</html>
</div>
</div>
<div class="jp-OutputArea-child">
<div class="jp-OutputPrompt jp-OutputArea-prompt"></div>
<div class="jp-RenderedText jp-OutputArea-output" data-mime-type="text/plain" tabindex="0">
<pre>The holonomy matrix for S_30 is
</pre>
</div>
</div>
<div class="jp-OutputArea-child">
<div class="jp-OutputPrompt jp-OutputArea-prompt"></div>
<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output" data-mime-type="text/html" tabindex="0">
<html>\(\displaystyle \left(\begin{array}{rrrrrrrrrrrrrrrrrrrrrrrrrrrrrr}
1.978147600733806? &amp; 1.891693058376407? &amp; 1.722562452017549? &amp; 1.478147600733806? &amp; 1.169130606358859? &amp; 0.8090169943749474? &amp; 0.4135454576426009? &amp; 0 &amp; -0.4135454576426009? &amp; -0.8090169943749474? &amp; -1.169130606358859? &amp; -1.478147600733806? &amp; -1.722562452017549? &amp; -1.891693058376407? &amp; -1.978147600733806? &amp; -1.978147600733806? &amp; -1.891693058376407? &amp; -1.722562452017549? &amp; -1.478147600733806? &amp; -1.169130606358859? &amp; -0.8090169943749474? &amp; -0.4135454576426009? &amp; 0 &amp; 0.4135454576426009? &amp; 0.8090169943749474? &amp; 1.169130606358859? &amp; 1.478147600733806? &amp; 1.722562452017549? &amp; 1.891693058376407? &amp; 1.978147600733806? \\
0.2079116908177594? &amp; 0.6146483338935595? &amp; 0.994521895368274? &amp; 1.330930077769868? &amp; 1.609170229261833? &amp; 1.817081920079593? &amp; 1.945578411663427? &amp; 1.989043790736547? &amp; 1.945578411663427? &amp; 1.817081920079593? &amp; 1.609170229261833? &amp; 1.330930077769868? &amp; 0.994521895368274? &amp; 0.6146483338935595? &amp; 0.2079116908177594? &amp; -0.2079116908177594? &amp; -0.6146483338935595? &amp; -0.994521895368274? &amp; -1.330930077769868? &amp; -1.609170229261833? &amp; -1.817081920079593? &amp; -1.945578411663427? &amp; -1.989043790736547? &amp; -1.945578411663427? &amp; -1.817081920079593? &amp; -1.609170229261833? &amp; -1.330930077769868? &amp; -0.994521895368274? &amp; -0.6146483338935595? &amp; -0.2079116908177594?
\end{array}\right)\)</html>
</div>
</div>
</div>
</div>
</div>
<div class="jp-Cell jp-MarkdownCell jp-Notebook-cell" id="cell-id=8587285c-fc5e-4f85-966f-30a16ddf1602">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea"><div class="jp-InputPrompt jp-InputArea-prompt">
</div><div class="jp-RenderedHTMLCommon jp-RenderedMarkdown jp-MarkdownOutput" data-mime-type="text/markdown">
<p>We have $E \cdot \omega_n = E \cdot C \cdot S_n$, so we can compute the horizontal holonomy vector $\eta^u$ on $E \cdot \omega_n$ and the vertical holonomy vector $\eta^s$ on $E \cdot \omega_n$ by 
$$\eta^u = (E \cdot C \cdot M)_1 \quad \text{and} \quad \eta^s = (E \cdot C \cdot M)_2$$
where $M$ is the matrix returned by <code>holonomy_S(n)</code> and the subscripts of $1$ and $2$ denote the choice of row vector. We ensure that the returned vector is defined over the trace field $K=\mathbb Q(a)$.</p>
<p>The following two functions return $\eta^u$ and $\eta^s$, respectively.</p>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell jp-mod-noOutputs" id="cell-id=124eab69-a5c4-475d-ab92-d8e5b58ec0cc">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [29]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="k">def</span> <span class="nf">eta_u_def</span><span class="p">(</span><span class="n">n</span><span class="p">):</span>
    <span class="n">k</span> <span class="o">=</span> <span class="n">k_def</span><span class="p">(</span><span class="n">n</span><span class="p">)</span>
    <span class="n">K</span> <span class="o">=</span> <span class="n">K_def</span><span class="p">(</span><span class="n">k</span><span class="p">)</span>
    <span class="n">C</span> <span class="o">=</span> <span class="n">C_def</span><span class="p">(</span><span class="n">n</span><span class="p">)</span>
    <span class="n">E</span> <span class="o">=</span> <span class="n">E_def</span><span class="p">(</span><span class="n">n</span><span class="p">)</span>
    <span class="k">return</span> <span class="n">vector</span><span class="p">(</span><span class="n">K</span><span class="p">,</span> <span class="p">(</span><span class="n">E</span><span class="o">*</span><span class="n">C</span><span class="o">*</span><span class="n">holonomy_S</span><span class="p">(</span><span class="n">n</span><span class="p">))</span><span class="o">.</span><span class="n">row</span><span class="p">(</span><span class="mi">0</span><span class="p">))</span>

<span class="k">def</span> <span class="nf">eta_s_def</span><span class="p">(</span><span class="n">n</span><span class="p">):</span>
    <span class="n">k</span> <span class="o">=</span> <span class="n">k_def</span><span class="p">(</span><span class="n">n</span><span class="p">)</span>
    <span class="n">K</span> <span class="o">=</span> <span class="n">K_def</span><span class="p">(</span><span class="n">k</span><span class="p">)</span>
    <span class="n">C</span> <span class="o">=</span> <span class="n">C_def</span><span class="p">(</span><span class="n">n</span><span class="p">)</span>
    <span class="n">E</span> <span class="o">=</span> <span class="n">E_def</span><span class="p">(</span><span class="n">n</span><span class="p">)</span>
    <span class="k">return</span> <span class="n">vector</span><span class="p">(</span><span class="n">K</span><span class="p">,</span> <span class="p">(</span><span class="n">E</span><span class="o">*</span><span class="n">C</span><span class="o">*</span><span class="n">holonomy_S</span><span class="p">(</span><span class="n">n</span><span class="p">))</span><span class="o">.</span><span class="n">row</span><span class="p">(</span><span class="mi">1</span><span class="p">))</span>
</pre></div>
</div>
</div>
</div>
</div>
</div>
<div class="jp-Cell jp-MarkdownCell jp-Notebook-cell" id="cell-id=b13fdc26-2502-4dde-8617-ff388570b8dc">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea"><div class="jp-InputPrompt jp-InputArea-prompt">
</div><div class="jp-RenderedHTMLCommon jp-RenderedMarkdown jp-MarkdownOutput" data-mime-type="text/markdown">
<p>The following function <code>eta_def(subscript, n)</code> either returns $\eta^u$ or $\eta^s$ depending if <code>subscript=='u'</code> or <code>subscript=='s'</code>, respectively.</p>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell jp-mod-noOutputs" id="cell-id=ce760a7d-fa78-44c5-b9b6-8c13e0da6927">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [30]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="k">def</span> <span class="nf">eta_def</span><span class="p">(</span><span class="n">subscript</span><span class="p">,</span> <span class="n">n</span><span class="p">):</span>
    <span class="k">if</span> <span class="n">subscript</span> <span class="o">==</span> <span class="s1">'u'</span><span class="p">:</span>
        <span class="k">return</span> <span class="n">eta_u_def</span><span class="p">(</span><span class="n">n</span><span class="p">)</span>
    <span class="k">elif</span> <span class="n">subscript</span> <span class="o">==</span> <span class="s1">'s'</span><span class="p">:</span>
        <span class="k">return</span> <span class="n">eta_s_def</span><span class="p">(</span><span class="n">n</span><span class="p">)</span>
    <span class="k">raise</span> <span class="ne">ValueError</span><span class="p">(</span><span class="s1">'Invalid subscript'</span><span class="p">)</span>
</pre></div>
</div>
</div>
</div>
</div>
</div>
<div class="jp-Cell jp-MarkdownCell jp-Notebook-cell" id="cell-id=aa8c6a52-2597-48dd-8900-05bac4ce9eba">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea"><div class="jp-InputPrompt jp-InputArea-prompt">
</div><div class="jp-RenderedHTMLCommon jp-RenderedMarkdown jp-MarkdownOutput" data-mime-type="text/markdown">
<h4 id="The-ring-of-integers-is-contained-in-FA">The ring of integers is contained in FA<a class="anchor-link" href="#The-ring-of-integers-is-contained-in-FA">¶</a></h4>
</div>
</div>
</div>
</div>
<div class="jp-Cell jp-MarkdownCell jp-Notebook-cell" id="cell-id=d2d9f103-e5ad-49f6-b643-a1e10a9aa873">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea"><div class="jp-InputPrompt jp-InputArea-prompt">
</div><div class="jp-RenderedHTMLCommon jp-RenderedMarkdown jp-MarkdownOutput" data-mime-type="text/markdown">
<p>Loosely following the paper, we let $\mathrm{FA} \subset \mathbb R$ denotes the collection of real numbers $c \in \mathbb R$ such that $c \eta$ is forward asymptotic to an integer class (class in $H^1(E \cdot \omega; \mathbb Z)$) under powers of $\rho^\ast$ in the unstable case and under powers of $(\rho^{-1})^\ast$ in the stable case.</p>
<p>Here we will check that the ring of integers $\mathbb Z[a]$ is contained in $\mathrm{FA}$.</p>
<p>Observe that if $c \in \mathbb Z[a]$, then $c \eta$ is defined over $K$. Let $\sigma$ denote $\rho$ in the unstable case, and denote $\rho^{-1}$ in the stable case. 
Then $\sigma^n(c \eta) = \beta^n c \eta$. Then if $\mathrm{aut}$ is an automorphism of $K$, we have 
$$\sigma^n\big(\mathrm{aut}(c \eta)\big) = \mathrm{aut}(\beta^n) \mathrm{aut}(c \eta).$$
Since $\beta$ is Pisot, for any nontrivial automorphism, we have $\mathrm{aut}(\beta^n) \to 0$ as $n \to +\infty$. Thus, $c \eta$ is forward asymptotic to the sum of $\mathrm{aut}(c \eta)$ over automorphisms of $K$. So, to show $\mathbb Z[a] \subset FA$, it suffices to show that the sum of $\mathrm{aut}(c \eta)$ over the automorphisms is an integer class.</p>
</div>
</div>
</div>
</div>
<div class="jp-Cell jp-MarkdownCell jp-Notebook-cell" id="cell-id=de1af17a-54f6-4b6a-ad87-e0cb6e74f065">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea"><div class="jp-InputPrompt jp-InputArea-prompt">
</div><div class="jp-RenderedHTMLCommon jp-RenderedMarkdown jp-MarkdownOutput" data-mime-type="text/markdown">
<p>In order to carry this out, we define two functions that make it easier.</p>
<p>The collection of automorphisms of the field $K = \mathbb Q(a)$ is available from <code>K.automorphisms()</code>. Given such an automorphism <code>aut</code> and a vector <code>v</code> with entries in $K$, the following function <code>automorphism_applied_to_vector(aut, v)</code> applies the automorphisms <code>aut</code> to all entries in <code>v</code> and returns the result.</p>
<p>The function <code>sum_over_automorphisms</code> below takes as input the field $K$ and a $v$ vector with entries in $K$, and returns the sum of automorphisms of $K$ applied to $v$. Because $K$ is Galois, this sum will always be a rational vector.</p>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell jp-mod-noOutputs" id="cell-id=f7eae487-e712-417a-88d2-260b2d83a8b2">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [31]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="k">def</span> <span class="nf">automorphism_applied_to_vector</span><span class="p">(</span><span class="n">aut</span><span class="p">,</span> <span class="n">v</span><span class="p">):</span>
    <span class="k">return</span> <span class="n">vector</span><span class="p">([</span><span class="n">aut</span><span class="p">(</span><span class="n">entry</span><span class="p">)</span> <span class="k">for</span> <span class="n">entry</span> <span class="ow">in</span> <span class="n">v</span><span class="p">])</span>

<span class="k">def</span> <span class="nf">sum_over_automorphisms</span><span class="p">(</span><span class="n">K</span><span class="p">,</span> <span class="n">v</span><span class="p">):</span>
    <span class="k">return</span> <span class="nb">sum</span><span class="p">([</span><span class="n">automorphism_applied_to_vector</span><span class="p">(</span><span class="n">aut</span><span class="p">,</span> <span class="n">v</span><span class="p">)</span> <span class="k">for</span> <span class="n">aut</span> <span class="ow">in</span> <span class="n">K</span><span class="o">.</span><span class="n">automorphisms</span><span class="p">()])</span>
</pre></div>
</div>
</div>
</div>
</div>
</div>
<div class="jp-Cell jp-MarkdownCell jp-Notebook-cell" id="cell-id=617f3c22-e1c7-4d74-a73c-5667223dd2ba">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea"><div class="jp-InputPrompt jp-InputArea-prompt">
</div><div class="jp-RenderedHTMLCommon jp-RenderedMarkdown jp-MarkdownOutput" data-mime-type="text/markdown">
<p>The following function returns <code>True</code> if we can show by the above method that $\mathbb Z[a]$ is contained in $\mathrm{FA}$ and returns <code>False</code> otherwise. Since both are abelian groups, it suffices to check that a generating set of $\mathbb Z[a]$ is contained in $\mathrm{FA}$. We check using the generating set $1, a, a^2, \ldots, a^{d-1}$ where $d$ is the degree of $K$.</p>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell jp-mod-noOutputs" id="cell-id=6ff818bf-6e2b-4352-b776-badd813651bf">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [32]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="k">def</span> <span class="nf">check_containment_in_FA</span><span class="p">(</span><span class="n">subscript</span><span class="p">,</span> <span class="n">n</span><span class="p">):</span>
    <span class="n">eta</span> <span class="o">=</span> <span class="n">eta_def</span><span class="p">(</span><span class="n">subscript</span><span class="p">,</span> <span class="n">n</span><span class="p">)</span>
    <span class="n">k</span> <span class="o">=</span> <span class="n">k_def</span><span class="p">(</span><span class="n">n</span><span class="p">)</span>
    <span class="n">K</span> <span class="o">=</span> <span class="n">K_def</span><span class="p">(</span><span class="n">k</span><span class="p">)</span>
    <span class="n">a</span> <span class="o">=</span> <span class="n">a_def</span><span class="p">(</span><span class="n">k</span><span class="p">)</span>
    <span class="k">for</span> <span class="n">i</span> <span class="ow">in</span> <span class="nb">range</span><span class="p">(</span><span class="n">K</span><span class="o">.</span><span class="n">degree</span><span class="p">()):</span>
        <span class="k">if</span> <span class="ow">not</span> <span class="n">sum_over_automorphisms</span><span class="p">(</span><span class="n">K</span><span class="p">,</span> <span class="n">a</span><span class="o">^</span><span class="n">i</span><span class="o">*</span><span class="n">eta</span><span class="p">)</span> <span class="ow">in</span> <span class="n">ZZ</span><span class="o">^</span><span class="p">(</span><span class="n">eta</span><span class="o">.</span><span class="n">degree</span><span class="p">()):</span>
            <span class="k">return</span> <span class="kc">False</span>
    <span class="k">return</span> <span class="kc">True</span>
</pre></div>
</div>
</div>
</div>
</div>
</div>
<div class="jp-Cell jp-MarkdownCell jp-Notebook-cell" id="cell-id=a429e035-62f0-48c7-951f-8e4cf6ae7c17">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea"><div class="jp-InputPrompt jp-InputArea-prompt">
</div><div class="jp-RenderedHTMLCommon jp-RenderedMarkdown jp-MarkdownOutput" data-mime-type="text/markdown">
<p>We now check that the ring of integers $\mathbb Z[a]$ is contained in $\mathrm FA$ for each $n$ in the appendix in both the unstable and stable cases:</p>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell" id="cell-id=0e97e4f4-ef14-49a9-99fc-c486153ecc80">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [33]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="k">for</span> <span class="n">n</span> <span class="ow">in</span> <span class="n">n_values</span><span class="p">:</span>
    <span class="k">for</span> <span class="n">subscript</span> <span class="ow">in</span> <span class="p">[</span><span class="s1">'u'</span><span class="p">,</span> <span class="s1">'s'</span><span class="p">]:</span>
        <span class="k">if</span> <span class="n">subscript</span> <span class="o">==</span> <span class="s1">'u'</span><span class="p">:</span>
            <span class="n">pseudo_anosov</span> <span class="o">=</span> <span class="s1">'rho'</span>
        <span class="k">else</span><span class="p">:</span>
            <span class="n">pseudo_anosov</span> <span class="o">=</span> <span class="s1">'rho^-1'</span>
        <span class="k">if</span> <span class="n">check_containment_in_FA</span><span class="p">(</span><span class="n">subscript</span><span class="p">,</span> <span class="n">n</span><span class="p">):</span>
            <span class="nb">print</span><span class="p">(</span><span class="sa">f</span><span class="s1">'</span><span class="si">{</span><span class="n">n</span><span class="si">}{</span><span class="n">subscript</span><span class="si">}</span><span class="s1">: The ring of integers is contained in FA(</span><span class="si">{</span><span class="n">pseudo_anosov</span><span class="si">}</span><span class="s1">).'</span><span class="p">)</span>
        <span class="k">else</span><span class="p">:</span>
            <span class="nb">print</span><span class="p">(</span><span class="sa">f</span><span class="s1">'ERROR </span><span class="si">{</span><span class="n">n</span><span class="si">}{</span><span class="n">subscript</span><span class="si">}</span><span class="s1">: The ring of integers is NOT contained in FA(</span><span class="si">{</span><span class="n">pseudo_anosov</span><span class="si">}</span><span class="s1">).'</span><span class="p">)</span>
</pre></div>
</div>
</div>
</div>
</div>
<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>
<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child">
<div class="jp-OutputPrompt jp-OutputArea-prompt"></div>
<div class="jp-RenderedText jp-OutputArea-output" data-mime-type="text/plain" tabindex="0">
<pre>7u: The ring of integers is contained in FA(rho).
7s: The ring of integers is contained in FA(rho^-1).
9u: The ring of integers is contained in FA(rho).
9s: The ring of integers is contained in FA(rho^-1).
14u: The ring of integers is contained in FA(rho).
14s: The ring of integers is contained in FA(rho^-1).
16u: The ring of integers is contained in FA(rho).
16s: The ring of integers is contained in FA(rho^-1).
18u: The ring of integers is contained in FA(rho).
18s: The ring of integers is contained in FA(rho^-1).
20u: The ring of integers is contained in FA(rho).
20s: The ring of integers is contained in FA(rho^-1).
24u: The ring of integers is contained in FA(rho).
24s: The ring of integers is contained in FA(rho^-1).
30u: The ring of integers is contained in FA(rho).
30s: The ring of integers is contained in FA(rho^-1).
</pre>
</div>
</div>
</div>
</div>
</div>
<div class="jp-Cell jp-MarkdownCell jp-Notebook-cell" id="cell-id=d2bb2f23-eeb2-4725-9cc7-a1da32c0efa5">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea"><div class="jp-InputPrompt jp-InputArea-prompt">
</div><div class="jp-RenderedHTMLCommon jp-RenderedMarkdown jp-MarkdownOutput" data-mime-type="text/markdown">
<h4 id="Checking-that-FA-equals-the-ring-of-integers">Checking that FA equals the ring of integers<a class="anchor-link" href="#Checking-that-FA-equals-the-ring-of-integers">¶</a></h4>
</div>
</div>
</div>
</div>
<div class="jp-Cell jp-MarkdownCell jp-Notebook-cell" id="cell-id=afc32119-0bef-4cbf-a6ea-80c2f8bc04c1">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea"><div class="jp-InputPrompt jp-InputArea-prompt">
</div><div class="jp-RenderedHTMLCommon jp-RenderedMarkdown jp-MarkdownOutput" data-mime-type="text/markdown">
<p>In section 3.1, the vector space $V$ is the span of $\eta$ and its algebraic conjugates. Since $K$ is a Galois extension (checked in the function), the algebraic conjugates are all in $K$. Thus, $V$ is defined over $K$. Similar to $\eta$, an element $v \in V$ is taken to be a vector whose $i$-th entry is $v(\gamma_i)$, where $\gamma_i$ is again the $i$-th element of our generating set for $H_1(E \cdot \omega_n; \mathbb Z)$. We return this version of $V$ in the function <code>V_def</code> below:</p>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell jp-mod-noOutputs" id="cell-id=02586272-b307-4b3a-b95b-b113284133a5">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [34]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="k">def</span> <span class="nf">V_def</span><span class="p">(</span><span class="n">superscript</span><span class="p">,</span> <span class="n">n</span><span class="p">):</span>
    <span class="n">k</span> <span class="o">=</span> <span class="n">k_def</span><span class="p">(</span><span class="n">n</span><span class="p">)</span>
    <span class="n">K</span> <span class="o">=</span> <span class="n">K_def</span><span class="p">(</span><span class="n">k</span><span class="p">)</span>
    <span class="c1"># We check that K is Galois below. If it is not Galois, an assertion error will be raised.</span>
    <span class="k">assert</span> <span class="n">K</span><span class="o">.</span><span class="n">is_galois</span><span class="p">(),</span> <span class="sa">f</span><span class="s1">'ERROR n=</span><span class="si">{</span><span class="n">n</span><span class="si">}</span><span class="s1">: The field K is not Galois.'</span>
    <span class="n">eta</span> <span class="o">=</span> <span class="n">eta_def</span><span class="p">(</span><span class="n">superscript</span><span class="p">,</span> <span class="n">n</span><span class="p">)</span>
    <span class="n">VS</span> <span class="o">=</span> <span class="n">VectorSpace</span><span class="p">(</span><span class="n">QQbar</span><span class="p">,</span> <span class="nb">len</span><span class="p">(</span><span class="n">eta</span><span class="p">))</span>
    <span class="n">conjugates</span> <span class="o">=</span> <span class="p">[]</span>
    <span class="k">for</span> <span class="n">aut</span> <span class="ow">in</span> <span class="n">K</span><span class="o">.</span><span class="n">automorphisms</span><span class="p">():</span>
        <span class="c1"># Add to the list of conjugates, the vector formed by applying</span>
        <span class="c1"># the automorphism aut to each entry of eta.</span>
        <span class="n">conjugates</span><span class="o">.</span><span class="n">append</span><span class="p">(</span><span class="n">automorphism_applied_to_vector</span><span class="p">(</span><span class="n">aut</span><span class="p">,</span> <span class="n">eta</span><span class="p">))</span>
    <span class="k">return</span> <span class="n">VS</span><span class="o">.</span><span class="n">span</span><span class="p">(</span><span class="n">conjugates</span><span class="p">)</span>
</pre></div>
</div>
</div>
</div>
</div>
</div>
<div class="jp-Cell jp-MarkdownCell jp-Notebook-cell" id="cell-id=4c78cfb3-bd8b-4caa-a209-6a5a3193256c">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea"><div class="jp-InputPrompt jp-InputArea-prompt">
</div><div class="jp-RenderedHTMLCommon jp-RenderedMarkdown jp-MarkdownOutput" data-mime-type="text/markdown">
<p>Also from section 3.1, $V_{\mathbb Z}$ is $V \cap H^1(E \cdot \omega; \mathbb Z)$. The function <code>V_ZZ_def</code> returns $V_{\mathbb Z}$:</p>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell jp-mod-noOutputs" id="cell-id=1c14bc8f-7667-462a-b60f-3d64766959be">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [35]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="k">def</span> <span class="nf">V_ZZ_def</span><span class="p">(</span><span class="n">superscript</span><span class="p">,</span> <span class="n">n</span><span class="p">):</span>
    <span class="n">V</span> <span class="o">=</span> <span class="n">V_def</span><span class="p">(</span><span class="n">superscript</span><span class="p">,</span> <span class="n">n</span><span class="p">)</span>
    <span class="k">return</span> <span class="n">V</span><span class="o">.</span><span class="n">change_ring</span><span class="p">(</span><span class="n">ZZ</span><span class="p">)</span><span class="o">.</span><span class="n">intersection</span><span class="p">(</span><span class="n">ZZ</span><span class="o">^</span><span class="n">V</span><span class="o">.</span><span class="n">degree</span><span class="p">())</span>
</pre></div>
</div>
</div>
</div>
</div>
</div>
<div class="jp-Cell jp-MarkdownCell jp-Notebook-cell" id="cell-id=cb1985cd-122d-4b57-96f1-144cac1a9978">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea"><div class="jp-InputPrompt jp-InputArea-prompt">
</div><div class="jp-RenderedHTMLCommon jp-RenderedMarkdown jp-MarkdownOutput" data-mime-type="text/markdown">
<p>As shown in the proof of Proposition 3.2, the set of integer classes to which elements of $L = \{c \eta:~c \in \mathbb R\}$ are forward asymptotic to is $V_{\mathbb Z}$. Furthermore, this map $\{c \eta:~c \in \mathrm{FA}\} \to V_{\mathbb Z}$ is a bijection. We have already shown that $\mathbb Z[a] \subset \mathrm{FA}$. To show equality, we can show that the image of $\mathbb Z[a]$ under the map is equal to $V_{\mathbb Z}$.</p>
<p>From the previous part, we know that for each $c \in \mathbb Z[a]$, the integer class that $c \eta$ is asymptotic to is the sum over the automorphisms of $K$ of $\mathrm{aut}(c \eta)$.</p>
<p>This check is carried out by the following function which returns <code>True</code> if $\mathbb Z[a] = \mathrm{FA}$ and <code>False</code> otherwise.</p>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell jp-mod-noOutputs" id="cell-id=abb4aee9-5244-421a-8dcf-f2012cc1f172">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [36]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="k">def</span> <span class="nf">check_equals_FA</span><span class="p">(</span><span class="n">superscript</span><span class="p">,</span> <span class="n">n</span><span class="p">):</span>
    <span class="n">V_ZZ</span> <span class="o">=</span> <span class="n">V_ZZ_def</span><span class="p">(</span><span class="n">superscript</span><span class="p">,</span> <span class="n">n</span><span class="p">)</span>
    <span class="n">eta</span> <span class="o">=</span> <span class="n">eta_def</span><span class="p">(</span><span class="n">superscript</span><span class="p">,</span> <span class="n">n</span><span class="p">)</span>
    <span class="n">k</span> <span class="o">=</span> <span class="n">k_def</span><span class="p">(</span><span class="n">n</span><span class="p">)</span>
    <span class="n">K</span> <span class="o">=</span> <span class="n">K_def</span><span class="p">(</span><span class="n">k</span><span class="p">)</span>
    <span class="n">a</span> <span class="o">=</span> <span class="n">a_def</span><span class="p">(</span><span class="n">k</span><span class="p">)</span>
    <span class="n">asymototic_integer_vectors</span> <span class="o">=</span> <span class="p">[]</span>
    <span class="k">for</span> <span class="n">i</span> <span class="ow">in</span> <span class="nb">range</span><span class="p">(</span><span class="n">K</span><span class="o">.</span><span class="n">degree</span><span class="p">()):</span>
        <span class="n">asymototic_integer_vectors</span><span class="o">.</span><span class="n">append</span><span class="p">(</span>
            <span class="n">V_ZZ</span><span class="o">.</span><span class="n">ambient_module</span><span class="p">()(</span><span class="n">sum_over_automorphisms</span><span class="p">(</span><span class="n">K</span><span class="p">,</span> <span class="n">a</span><span class="o">^</span><span class="n">i</span><span class="o">*</span><span class="n">eta</span><span class="p">))</span>
        <span class="p">)</span>
    <span class="n">image_of_ring_of_integers</span> <span class="o">=</span> <span class="n">V_ZZ</span><span class="o">.</span><span class="n">ambient_module</span><span class="p">()</span><span class="o">.</span><span class="n">span</span><span class="p">(</span><span class="n">asymototic_integer_vectors</span><span class="p">)</span>
    <span class="k">return</span> <span class="n">image_of_ring_of_integers</span> <span class="o">==</span> <span class="n">V_ZZ</span>
</pre></div>
</div>
</div>
</div>
</div>
</div>
<div class="jp-Cell jp-MarkdownCell jp-Notebook-cell" id="cell-id=9c1b8b32-e18d-4d72-ab29-f04811878554">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea"><div class="jp-InputPrompt jp-InputArea-prompt">
</div><div class="jp-RenderedHTMLCommon jp-RenderedMarkdown jp-MarkdownOutput" data-mime-type="text/markdown">
<p>We now call the function above repeatedly to check that the ring of integers $\mathbb Z[a]$ is equal to $\mathrm FA$ for each $n$ in the appendix in both the unstable and stable cases:</p>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell" id="cell-id=df39486e-713d-454e-b16d-9e41e28c6567">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [37]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="k">for</span> <span class="n">n</span> <span class="ow">in</span> <span class="n">n_values</span><span class="p">:</span>
    <span class="k">for</span> <span class="n">superscript</span> <span class="ow">in</span> <span class="p">[</span><span class="s1">'u'</span><span class="p">,</span> <span class="s1">'s'</span><span class="p">]:</span>
        <span class="k">if</span> <span class="n">subscript</span> <span class="o">==</span> <span class="s1">'u'</span><span class="p">:</span>
            <span class="n">pseudo_anosov</span> <span class="o">=</span> <span class="s1">'rho'</span>
        <span class="k">else</span><span class="p">:</span>
            <span class="n">pseudo_anosov</span> <span class="o">=</span> <span class="s1">'rho^-1'</span>
        <span class="k">if</span> <span class="n">check_equals_FA</span><span class="p">(</span><span class="n">subscript</span><span class="p">,</span> <span class="n">n</span><span class="p">):</span>
            <span class="nb">print</span><span class="p">(</span><span class="sa">f</span><span class="s1">'</span><span class="si">{</span><span class="n">n</span><span class="si">}{</span><span class="n">subscript</span><span class="si">}</span><span class="s1">: The ring of integers equals FA(</span><span class="si">{</span><span class="n">pseudo_anosov</span><span class="si">}</span><span class="s1">).'</span><span class="p">)</span>
        <span class="k">else</span><span class="p">:</span>
            <span class="nb">print</span><span class="p">(</span><span class="sa">f</span><span class="s1">'ERROR </span><span class="si">{</span><span class="n">n</span><span class="si">}{</span><span class="n">subscript</span><span class="si">}</span><span class="s1">: The ring of integers is NOT equal to FA(</span><span class="si">{</span><span class="n">pseudo_anosov</span><span class="si">}</span><span class="s1">).'</span><span class="p">)</span>
</pre></div>
</div>
</div>
</div>
</div>
<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>
<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child">
<div class="jp-OutputPrompt jp-OutputArea-prompt"></div>
<div class="jp-RenderedText jp-OutputArea-output" data-mime-type="text/plain" tabindex="0">
<pre>7s: The ring of integers equals FA(rho^-1).
7s: The ring of integers equals FA(rho^-1).
9s: The ring of integers equals FA(rho^-1).
9s: The ring of integers equals FA(rho^-1).
14s: The ring of integers equals FA(rho^-1).
14s: The ring of integers equals FA(rho^-1).
16s: The ring of integers equals FA(rho^-1).
16s: The ring of integers equals FA(rho^-1).
18s: The ring of integers equals FA(rho^-1).
18s: The ring of integers equals FA(rho^-1).
20s: The ring of integers equals FA(rho^-1).
20s: The ring of integers equals FA(rho^-1).
24s: The ring of integers equals FA(rho^-1).
24s: The ring of integers equals FA(rho^-1).
30s: The ring of integers equals FA(rho^-1).
30s: The ring of integers equals FA(rho^-1).
</pre>
</div>
</div>
</div>
</div>
</div>
<div class="jp-Cell jp-MarkdownCell jp-Notebook-cell" id="cell-id=faaa5f71-00cc-465a-87d7-feae3df93ec2">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea"><div class="jp-InputPrompt jp-InputArea-prompt">
</div><div class="jp-RenderedHTMLCommon jp-RenderedMarkdown jp-MarkdownOutput" data-mime-type="text/markdown">
<h2 id="Cohomology-class-of-an-eigenfunction">Cohomology class of an eigenfunction<a class="anchor-link" href="#Cohomology-class-of-an-eigenfunction">¶</a></h2><p>In Appendix C, we need to know the cohomology class of the eigenfunction $\Psi_c: S_7 \to \mathbb R/\mathbb Z$ where 
$$c = \frac{1}{\big\|C_7^{-1} E_7^{-1} \big(\begin{smallmatrix} 0\\ 1 \end{smallmatrix}\big)\big\|}.$$</p>
<p>This function is obtained by pulling back the eigenfunction for the flow in the vertical direction with eigenvalue $1$ on $E \cdot \omega_7$. The cohomology class representing vertical holonomy on $E \cdot \omega_7$ is $\eta_s$, which obtain below:</p>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell" id="cell-id=da04cdd9-5c01-40de-b2c0-ae957d7bbfb9">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [38]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="n">eta_s</span> <span class="o">=</span> <span class="n">eta_s_def</span><span class="p">(</span><span class="mi">7</span><span class="p">)</span>
<span class="n">show</span><span class="p">(</span><span class="n">eta_s</span><span class="p">)</span>
</pre></div>
</div>
</div>
</div>
</div>
<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>
<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child">
<div class="jp-OutputPrompt jp-OutputArea-prompt"></div>
<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output" data-mime-type="text/html" tabindex="0">
<html>\(\displaystyle \left(-\frac{3}{7} a + \frac{1}{7},\,-\frac{1}{7} a^{2} - \frac{1}{7} a + \frac{2}{7},\,\frac{2}{7} a - \frac{3}{7},\,\frac{1}{7} a + \frac{2}{7},\,\frac{3}{7} a^{2} - \frac{2}{7} a - \frac{2}{7},\,-\frac{1}{7} a^{2} + \frac{2}{7} a + \frac{1}{7},\,-\frac{1}{7} a^{2} + \frac{1}{7} a - \frac{1}{7}\right)\)</html>
</div>
</div>
</div>
</div>
</div>
<div class="jp-Cell jp-MarkdownCell jp-Notebook-cell" id="cell-id=dd6fb492-c3a1-4cb7-aa56-4435c6847bca">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea"><div class="jp-InputPrompt jp-InputArea-prompt">
</div><div class="jp-RenderedHTMLCommon jp-RenderedMarkdown jp-MarkdownOutput" data-mime-type="text/markdown">
<p>Here, the entries of <code>eta_s</code> represent $\big(\eta_s \circ E_7 \circ C_7(e_i))\big)_{i=0}^6$ where $e_i$ is an edge of the heptagon with label $0$ oriented counterclockwise, and we abuse notation by using $E_7 \circ C_7$ to denote the affine homeomorphism with derivative $E \cdot D_7$ that carries $S_7$ to $E \cdot \omega_7$.</p>
</div>
</div>
</div>
</div>
<div class="jp-Cell jp-MarkdownCell jp-Notebook-cell" id="cell-id=10637aa4-3118-487e-a19b-ef3e167ca3eb">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea"><div class="jp-InputPrompt jp-InputArea-prompt">
</div><div class="jp-RenderedHTMLCommon jp-RenderedMarkdown jp-MarkdownOutput" data-mime-type="text/markdown">
<p>As discussed above, $1 \cdot \eta_s$ is forward asymptotic to the sum of $\eta_s$ over all automorphisms of $K$. We compute this below:</p>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell" id="cell-id=d606897c-852e-48c8-82f1-8ef4e91ed654">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [39]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="n">k</span> <span class="o">=</span> <span class="n">k_def</span><span class="p">(</span><span class="mi">7</span><span class="p">)</span>
<span class="n">K</span> <span class="o">=</span> <span class="n">K_def</span><span class="p">(</span><span class="n">k</span><span class="p">)</span>
<span class="n">sum_over_automorphisms</span><span class="p">(</span><span class="n">K</span><span class="p">,</span> <span class="n">eta_s</span><span class="p">)</span>
</pre></div>
</div>
</div>
</div>
</div>
<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>
<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child jp-OutputArea-executeResult">
<div class="jp-OutputPrompt jp-OutputArea-prompt">Out[39]:</div>
<div class="jp-RenderedText jp-OutputArea-output jp-OutputArea-executeResult" data-mime-type="text/plain" tabindex="0">
<pre>(0, 0, -1, 1, 1, 0, -1)</pre>
</div>
</div>
</div>
</div>
</div>
<div class="jp-Cell jp-MarkdownCell jp-Notebook-cell" id="cell-id=a5aa1e5d-dff4-4419-8e4b-17e614099b35">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea"><div class="jp-InputPrompt jp-InputArea-prompt">
</div><div class="jp-RenderedHTMLCommon jp-RenderedMarkdown jp-MarkdownOutput" data-mime-type="text/markdown">
<p>This list gives $[\Psi_c](e_i)$ for $i=0, \ldots, 6$.</p>
</div>
</div>
</div>
</div>
</main>
</body>
</html>


==> anc/appendix_calculations.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "d348b24f-edc2-4d95-90c7-2f5e8035b02d",
   "metadata": {},
   "source": [
    "# Appendix Calculations\n",
    "\n",
    "Here we verify the statements made in Appendix  A of the paper *Linear flows on translation prisms*."
   ]
  },
  {
   "cell_type": "markdown",
   "id": "23c6bcde-75d1-47e2-b548-3c758fcc7169",
   "metadata": {},
   "source": [
    "## Prerequisites"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "f2ae6033-c358-447d-826f-856ff9129333",
   "metadata": {},
   "source": [
    "This notebook is currently running SageMath 10.4. We also use [sage-flatsurf](https://github.com/flatsurf/sage-flatsurf). We are using version 0.5.2."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "a1ced300-30a2-451c-ab6b-4b54c22d6bca",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "'0.5.2'"
      ]
     },
     "execution_count": 1,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "import flatsurf\n",
    "flatsurf.version.version"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "3a46eb2c-76e8-40af-842d-757a8ca00f71",
   "metadata": {},
   "source": [
    "The current version, 0.7.1, has errors related to canonicalization. See this [bug report](https://github.com/flatsurf/sage-flatsurf/issues/325). Once this is resolved, I expect the code will run on current versions.\n",
    "\n",
    "Because we run an old version, we receive several warnings. We disable the printing of these below:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "59ca78f1-679a-4aba-be6c-2b7472050e9c",
   "metadata": {},
   "outputs": [],
   "source": [
    "import warnings\n",
    "warnings.filterwarnings('ignore', category=DeprecationWarning)\n",
    "warnings.filterwarnings('ignore', category=UserWarning)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "36db9b55-00c9-41e3-a6bc-f1618591697b",
   "metadata": {},
   "source": [
    "## Definitions"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "cf705fe1-a2a8-44ba-801d-bb70b79d2263",
   "metadata": {},
   "source": [
    "The appendix makes claims about the following values of $n$:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "00cbbeac-555c-4985-b07e-c19124c3caab",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[7, 9, 14, 16, 18, 20, 24, 30]"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "n_values = [7, 9, 14, 16, 18, 20, 24, 30]\n",
    "n_values"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "e8d18b87-a790-4468-8a48-5f8a2f97f166",
   "metadata": {},
   "source": [
    "The surface $S_n$ can be produced from the following function:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "98dd71bc-ce29-4c9f-8c21-16f1ae8bcfaa",
   "metadata": {},
   "outputs": [],
   "source": [
    "def S_def(n):\n",
    "    if n%2 == 1:\n",
    "        # Odd n\n",
    "        s = flatsurf.translation_surfaces.veech_double_n_gon(n)\n",
    "    else:\n",
    "        # Even n\n",
    "        s = flatsurf.translation_surfaces.veech_2n_gon(ZZ(n/2))\n",
    "    s.set_immutable()\n",
    "    # Ensure that (1,0) or (-1, 0) is in each polygon.\n",
    "    for p in s.polygons():\n",
    "        assert vector([1,0]) in p.edges() or vector([-1,0]) in p.edges()\n",
    "    # Run flatsurf tests. An error will be raised if this fails.\n",
    "    TestSuite(s).run()\n",
    "    return s"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "146cf555-22d9-4f9d-9d35-e08a50ff16e3",
   "metadata": {},
   "source": [
    "The number $a_k=2 \\cos \\frac{\\pi}{k}$ is an algebraic real. Note that $k=n$ when $n$ is odd and $k=\\frac{n}{2}$ when $n$ is even."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "3957bda0-18d5-4020-ade6-7cf443983662",
   "metadata": {},
   "outputs": [],
   "source": [
    "def a_def(k):\n",
    "    a_AA = AA(2 * cos(pi/k))\n",
    "    return a_AA\n",
    "\n",
    "def k_def(n):\n",
    "    if n%2 == 1:\n",
    "        # Odd n\n",
    "        return n\n",
    "    else:\n",
    "        # Even n\n",
    "        return n/2"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "f8bd37dc-3204-438c-85d2-a15c28f422a1",
   "metadata": {},
   "source": [
    "We use $K$ to denote the number field $\\mathbb Q(a_k)$. We construct this number field below."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "6f77c070-b03a-4783-8245-e344f2f4c0b5",
   "metadata": {},
   "outputs": [],
   "source": [
    "def K_def(k):\n",
    "    a_AA = a_def(k)\n",
    "    K.<a> = NumberField(a_AA.minpoly(), embedding=a_AA)\n",
    "    return K"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "1b6db51a-96ef-4aa3-b7b9-d82fafda41a0",
   "metadata": {},
   "source": [
    "For each $n$ we defined a matrix $C_n$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "8a6f0e59-40de-4b93-b5de-535a0ef43003",
   "metadata": {},
   "outputs": [],
   "source": [
    "def C_def(n):\n",
    "    if n%2 == 1:\n",
    "        # Odd n\n",
    "        return matrix(AA, [\n",
    "            [  1, tan(pi/(2*n)) ],\n",
    "            [ -1, tan(pi/(2*n)) ]\n",
    "        ])\n",
    "    elif n%4 == 0:\n",
    "        # n divisible by four\n",
    "        return matrix(AA, [\n",
    "            [ tan(pi/n), -1 ],\n",
    "            [         0,  1 ],\n",
    "        ])\n",
    "    else:\n",
    "        # k is odd\n",
    "        return matrix(AA, [\n",
    "            [         0, -sec(pi/n) ],\n",
    "            [ sin(pi/n), -cos(pi/n) ],\n",
    "        ])"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "82a54801-541f-47bb-8a38-d0af3c9f1e98",
   "metadata": {},
   "source": [
    "We defined $\\omega_n$ to be the surface $C \\cdot S_n$. We change the field the surface is defined over to be $K=\\mathbb Q(a_k)$. We use flatsurf's ability to canonicalize a translation surface to give $\\omega_n$ a standard presentation."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "2bea48f3-0c44-40e3-9ff2-84919c40a2c7",
   "metadata": {},
   "outputs": [],
   "source": [
    "@cached_method\n",
    "def omega_def(n):\n",
    "    S = S_def(n).change_ring(AA) # Define over AA so we can multiply by C\n",
    "    C = C_def(n)\n",
    "    k = k_def(n)\n",
    "    K = K_def(k)\n",
    "    omega = (C*S).change_ring(K).canonicalize()\n",
    "    # Run flatsurf tests. An error will be raised if this fails.\n",
    "    TestSuite(omega).run()\n",
    "    return omega"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "f84d5246-94f6-45ba-b4cf-85af69f7dabe",
   "metadata": {},
   "source": [
    "The Veech group elements of $\\omega_n$ we use are $A_n$ and $B_n$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "de719e26-3e15-4252-b654-ac6934c5dd06",
   "metadata": {},
   "outputs": [],
   "source": [
    "def A_def(n):\n",
    "    k = k_def(n)\n",
    "    K = K_def(k)\n",
    "    a = K(a_def(k))\n",
    "    if n%2 == 1:\n",
    "        # Odd case\n",
    "        return matrix(K, [\n",
    "            [1, a],\n",
    "            [0, 1]\n",
    "        ])\n",
    "    else:\n",
    "        # Even case\n",
    "        return matrix(K, [\n",
    "            [1, 2],\n",
    "            [0, 1]\n",
    "        ])\n",
    "\n",
    "def B_def(n):\n",
    "    k = k_def(n)\n",
    "    K = K_def(k)\n",
    "    a = K(a_def(k))\n",
    "    if n%2 == 1:\n",
    "        # Odd case\n",
    "        return matrix(K, [\n",
    "            [0, -1],\n",
    "            [1,  0]\n",
    "        ])\n",
    "    else:\n",
    "        # Even case\n",
    "        return matrix(K, [\n",
    "            [      1, 0],\n",
    "            [1 + a/2, 1]\n",
    "        ])"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "48b844ea-f746-4cc6-b5b4-12e02c1e2079",
   "metadata": {},
   "source": [
    "The matrix $D$ was given both as a matrix and as a word in $\\langle A, B\\rangle$. Our word will be an element in the free group with generators $A$ and $B$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "9cab809f-e986-4e49-a4b1-826309b93997",
   "metadata": {},
   "outputs": [],
   "source": [
    "def D_word(n):\n",
    "    free_group.<A,B> = FreeGroup()\n",
    "    if n == 7:\n",
    "        return B^-1 * A^-1 * B * A\n",
    "    if n == 9:\n",
    "        return B^3 * A^3 * B * A^-4 * (B*A)^2\n",
    "    if n == 14:\n",
    "        return A * B^-1 * A^-1 * B\n",
    "    if n == 16:\n",
    "        return B^-1 * A * B^-1 * (B^-1 * A)^7 * A^2 * (A^2 * B^-1)^2 * (B^-1 * A)^5\n",
    "    if n == 18:\n",
    "        return B^-3 * A^-1 * B^4 * A * B^-1\n",
    "    if n == 20:\n",
    "        return (B^-1 * A)^7 * A^6 * B^-1 * A^4\n",
    "    if n == 24:\n",
    "        return (B^-1 * A)^2 * B^-6 * A^-1 * B * A^-5 * B^-1 * A * (B * A^-1)^2 * B^6 * A * B^-1 * A^5 * B * A^-1\n",
    "    if n == 30:\n",
    "        return (A * B^-1)^10 * A^17 *B ^-1 * A * (B^-1 * A * B^-1)^2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "57260bd4-ddae-4423-85c6-cfacab8274d6",
   "metadata": {},
   "outputs": [],
   "source": [
    "def D_def(n):\n",
    "    D_free_group_element = D_word(n)\n",
    "    A = A_def(n)\n",
    "    B = B_def(n)\n",
    "    return D_free_group_element(A, B)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "7cc67bfd-0114-4437-b160-1c77c58f5de6",
   "metadata": {},
   "source": [
    "The dominant eigenvalue of $D_n$ is $\\beta_n$. The appendix gives formulas for these in each case. The function `beta_def` will produce these formulas."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "e2b20112-c53d-4727-b207-c53cbdc64f49",
   "metadata": {},
   "outputs": [],
   "source": [
    "def beta_def(n):\n",
    "    k = k_def(n)\n",
    "    K = K_def(k)\n",
    "    a = K(a_def(k))\n",
    "    if n == 7:\n",
    "        beta = a^2 + a\n",
    "    if n == 9:\n",
    "        beta = 14*a^2 + 26*a + 7\n",
    "    if n == 14:\n",
    "        beta = 4*a^2 + 3*a - 2\n",
    "    if n == 16:\n",
    "        beta = 184*a^3 + 340*a^2 - 108*a - 199\n",
    "    if n == 18:\n",
    "        beta = 32*a^2 + 60*a + 17\n",
    "    if n == 20:\n",
    "        beta = 92*a^3 + 175*a^2 - 127*a - 242\n",
    "    if n == 24:\n",
    "        beta = 3916750*a^3 + 7566580*a^2 - 1049490*a - 2027459\n",
    "    if n == 30:\n",
    "        beta = 92*a^3 + 272*a^2 + 164*a - 47 \n",
    "    return beta"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "bdb539ed-9af0-4660-aa0d-41b66a91f4d0",
   "metadata": {},
   "source": [
    "The appendix defines matrices $E_n$ as below."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "37cb0075-28db-4b58-835c-f42866a82063",
   "metadata": {},
   "outputs": [],
   "source": [
    "def E_def(n):\n",
    "    k = k_def(n)\n",
    "    K = K_def(k)\n",
    "    a = K(a_def(k))\n",
    "    if n == 7:\n",
    "        return 1/7 * matrix(K, [\n",
    "            [ -a^2 - a + 2,     -a^2 - 2*a ],\n",
    "            [ -a^2 - a + 2, -a^2 + 2*a + 1 ]\n",
    "        ])\n",
    "    if n == 9:\n",
    "        return 1/9 * matrix(K, [\n",
    "            [ -16*a^2 + 8*a +14, -a^2 - 13*a - 10 ],\n",
    "            [    2*a^2 + 2*a -4,    2*a^2 - a - 4 ]\n",
    "        ])\n",
    "    if n == 14:\n",
    "        return 1/7 * matrix(K, [\n",
    "            [     -3*a^2 + 5, 2*a^2 - 2*a - 6 ],\n",
    "            [ -a^2 - 3*a - 2, 6*a^2 + 2*a - 6 ]\n",
    "        ])\n",
    "    if n == 16:\n",
    "        return 1/4 * matrix(K, [\n",
    "            [     11*a^3 + 59/2*a^2 + 35/2*a + 1, 7*a^3 + 25*a^2 + 28*a + 11 ],\n",
    "            [ 23/2*a^3 - 21/2*a^2 - 179/2*a - 57, -6*a^3 - 20*a^2 - 18*a - 3 ]\n",
    "        ])\n",
    "    if n == 18:\n",
    "        return 1/9 * matrix(K, [\n",
    "            [ -7*a^2 - 7*a + 5,  2*a^2 + 6*a + 4 ],\n",
    "            [   -4*a^2 - a + 8, 8*a^2 - 4*a - 22 ]\n",
    "        ])\n",
    "    if n == 20:\n",
    "        return 1/5 * matrix(K, [\n",
    "            [ 1/2*a^3 + 1/2*a^2 - 2*a - 5/2,         -2*a^3 - a^2 + 5*a ],\n",
    "            [ 49/2*a^3 + 49*a^2 - 27*a - 60, 8*a^3 + 34*a^2 + 39*a + 10 ]\n",
    "        ])\n",
    "    if n == 24:\n",
    "        return 1/6 * matrix(K, [\n",
    "            [     -1/2*a^3 - 3/2*a^2 - 1/2*a + 3/2,       2*a^3 + 2*a^2 - 4*a - 1 ],\n",
    "            [ 115/2*a^3 + 3/2*a^2 - 383/2*a + 75/2, -44*a^3 + 15*a^2 + 187*a - 27 ]\n",
    "        ])\n",
    "    if n == 30:\n",
    "        return 1/15 * matrix(K, [\n",
    "            [ -5*a^3 + 9*a^2 + 49*a + 32,     2*a^3 - 8*a^2 - 32*a - 12 ],\n",
    "            [ 23*a^3 + 82*a^2 + 76*a + 9, -14*a^3 - 70*a^2 - 100*a - 36 ]\n",
    "        ])"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "e79f3ab9-f264-46c9-91bc-4148b052525a",
   "metadata": {},
   "source": [
    "## Proofs"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "6cd576e7-e97e-4142-8155-e8ee05d13ded",
   "metadata": {},
   "source": [
    "### Ring of integers claims\n",
    "\n",
    "In the start of sections A.1 and A.2, we assert that the ring of integers in $K=\\mathbb Q(a_n)$ is $\\mathbb Z[a_k]$. As the ring of integers in a number field is also the maximal order in the number field, we can check this statement as below."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "id": "f029d79b-61af-4121-9faf-55f0818d47f4",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "n=7: Z[a_7] is maximal.\n",
      "n=9: Z[a_9] is maximal.\n",
      "n=14: Z[a_7] is maximal.\n",
      "n=16: Z[a_8] is maximal.\n",
      "n=18: Z[a_9] is maximal.\n",
      "n=20: Z[a_10] is maximal.\n",
      "n=24: Z[a_12] is maximal.\n",
      "n=30: Z[a_15] is maximal.\n"
     ]
    }
   ],
   "source": [
    "for n in n_values:\n",
    "    k = k_def(n)\n",
    "    K = K_def(k)\n",
    "    a = K(a_def(k)) # Convert a into the field K.\n",
    "    if ZZ[a].is_maximal():\n",
    "        print(f'n={n}: Z[a_{k}] is maximal.')\n",
    "    else:\n",
    "        print(f'ERROR: n={n}: Z[a_{k}] is not maximal.')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "51f30292-2a4c-4be6-8669-ea6be1a1f0d8",
   "metadata": {},
   "source": [
    "### Claims about polygons making up $\\omega_n$.\n",
    "\n",
    "We need to be able to test if a polygon is a rectangle."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "id": "d7c11912-7aca-4882-90f0-9c0ae3fa7975",
   "metadata": {},
   "outputs": [],
   "source": [
    "def is_rectangle(polygon):\n",
    "    if len(polygon.edges()) != 4:\n",
    "        # Not a quadrilateral\n",
    "        return False\n",
    "    # We check that each edge is horizontal if and only if the next is vertical.\n",
    "    for i in range(4):\n",
    "        if not ((polygon.edge(i)[1] == 0) == (polygon.edge(i+1)[0] == 0)):\n",
    "            return False\n",
    "    return True"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "fa24f0d6-67a2-4395-a8ce-a7a6346ef2ad",
   "metadata": {},
   "source": [
    "We need to be able to check if a rectangle is a $1 \\times 1$ square."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "id": "a1b37ad7-31bb-407c-b1a6-da7249ae732b",
   "metadata": {},
   "outputs": [],
   "source": [
    "def is_unit_square(polygon):\n",
    "    if len(polygon.edges()) != 4:\n",
    "        # Not a quadrilateral\n",
    "        return False\n",
    "    for v in [ vector([0,0]), vector([1,0]), vector([1,1]), vector([0,1]) ]:\n",
    "        if not v in polygon.vertices():\n",
    "            return False\n",
    "    return True"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "4c46477c-d1db-4af3-8f57-1e11a2f56730",
   "metadata": {},
   "source": [
    "We need to be able to find the collection of polygons of largest area in a translation surface."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "id": "fb186f9a-c10f-46fb-a942-aa280048c5cd",
   "metadata": {},
   "outputs": [],
   "source": [
    "def largest_area_polygons(translation_surface):\n",
    "    all_polygons = list(translation_surface.polygons())\n",
    "    largest_polygons = [all_polygons[0],]\n",
    "    largest_area = all_polygons[0].area()\n",
    "    for polygon in all_polygons[1:]: # Iterate over polygons, skipping the first\n",
    "        if polygon.area() >= largest_area:\n",
    "            if polygon.area() == largest_area:\n",
    "                # Tied for longest. Add to the list of longest\n",
    "                largest_polygons.append(polygon)\n",
    "            else:\n",
    "                # This is larger than the previous largest.\n",
    "                largest_polygons = [polygon,]\n",
    "                largest_area = polygon.area()\n",
    "    return largest_polygons"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "5f74aeff-6b11-4c56-8591-e380fe937af3",
   "metadata": {},
   "source": [
    "In A.1, we claim that when $n$ is odd, the surface $\\omega_n$ is built from $n-2$ rectangles and whose largest area polygon is a unit square."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "id": "c4e08360-41b4-4c82-a20d-db410f36c9fb",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "n=7: All checks were passed.\n",
      "n=9: All checks were passed.\n"
     ]
    }
   ],
   "source": [
    "for n in n_values:\n",
    "    if n%2 == 1: # Only consider odd case.\n",
    "        errors = False\n",
    "        omega = omega_def(n)\n",
    "        if len(omega.polygons()) != n-2:\n",
    "            errors=True\n",
    "            print(f'ERROR: n={n}: There are not n-2 polygons making up omega_{n}.')\n",
    "        for polygon in omega.polygons():\n",
    "            if not is_rectangle(polygon):\n",
    "                errors=True\n",
    "                print(f'ERROR: n={n}: One polygon is not a rectangle.')\n",
    "        largest_polygons = largest_area_polygons(omega)\n",
    "        if len(largest_polygons) != 1:\n",
    "            errors=True\n",
    "            print(f'ERROR: n={n}: There is not a unique polygon of largest area.')\n",
    "        if not is_unit_square(largest_polygons[0]):\n",
    "            errors=True\n",
    "            print(f'ERROR: n={n}: The largest polygon is not a unit square.')\n",
    "        if not errors:\n",
    "            print(f'n={n}: All checks were passed.')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "459a4e0b-db51-4795-b060-caa04d9f2b29",
   "metadata": {},
   "source": [
    "In A.2, we claim that when $n$ is even, the surface is defined over $\\mathbb Q(a_k)$, the surface is decomposed into rectangles, and that the largest rectangle is again a unit square. Here we check this."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "id": "3ece1eee-301d-48c9-b8cd-27a39e7ca2e4",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "n=14: All checks were passed.\n",
      "n=16: All checks were passed.\n",
      "n=18: All checks were passed.\n",
      "n=20: All checks were passed.\n",
      "n=24: All checks were passed.\n",
      "n=30: All checks were passed.\n"
     ]
    }
   ],
   "source": [
    "for n in n_values:\n",
    "    if n%2 == 0: # Only consider even case.\n",
    "        errors = False\n",
    "        omega = omega_def(n)\n",
    "        k = k_def(n)\n",
    "        K = K_def(k)\n",
    "        if omega.base_ring() != K:\n",
    "            errors=True\n",
    "            print(f'ERROR: n={n}: The surface omega_{n} is not defined over K_{k}.')\n",
    "        for polygon in omega.polygons():\n",
    "            if not is_rectangle(polygon):\n",
    "                errors=True\n",
    "                print(f'ERROR: n={n}: One polygon is not a rectangle.')\n",
    "        largest_polygons = largest_area_polygons(omega)\n",
    "        if len(largest_polygons) != 1:\n",
    "            errors=True\n",
    "            print(f'ERROR: n={n}: There is not a unique polygon of largest area.')\n",
    "        if not is_unit_square(largest_polygons[0]):\n",
    "            errors=True\n",
    "            print(f'ERROR: n={n}: The largest polygon is not a unit square.')\n",
    "        if not errors:\n",
    "            print(f'n={n}: All checks were passed.')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "f04898c7-3a34-4fa0-8a11-da03b026df59",
   "metadata": {},
   "source": [
    "### The Veech groups\n",
    "\n",
    "We claim that the matrices $A_n$ and $B_n$ lie in the Veech groups of $\\omega_n$. To check that a matrix $M$ is in the Veech group of a surface $s$, we check that the canonicalizations of $M \\cdot s$ and $s$ are equal."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "id": "be560a04-8652-490d-ab7d-f26d4e7c992f",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "n=7: Both A_7 and B_7 lie in the Veech group of omega_7.\n",
      "n=9: Both A_9 and B_9 lie in the Veech group of omega_9.\n",
      "n=14: Both A_14 and B_14 lie in the Veech group of omega_14.\n",
      "n=16: Both A_16 and B_16 lie in the Veech group of omega_16.\n",
      "n=18: Both A_18 and B_18 lie in the Veech group of omega_18.\n",
      "n=20: Both A_20 and B_20 lie in the Veech group of omega_20.\n",
      "n=24: Both A_24 and B_24 lie in the Veech group of omega_24.\n",
      "n=30: Both A_30 and B_30 lie in the Veech group of omega_30.\n"
     ]
    }
   ],
   "source": [
    "for n in n_values:\n",
    "    errors = False\n",
    "    omega = omega_def(n)\n",
    "    A = A_def(n)\n",
    "    if (A*omega).canonicalize() != omega.canonicalize():\n",
    "        errors=True\n",
    "        print(f'ERROR: n={n}: The matrix A_{n}={A} is not in the Veech group of omega_{n}.')\n",
    "    B = B_def(n)\n",
    "    if (B*omega).canonicalize() != omega.canonicalize():\n",
    "        errors=True\n",
    "        print(f'ERROR: n={n}: The matrix B_{n}={B} is not in the Veech group of omega_{n}.')\n",
    "    if not errors:\n",
    "        print(f'n={n}: Both A_{n} and B_{n} lie in the Veech group of omega_{n}.')    "
   ]
  },
  {
   "cell_type": "markdown",
   "id": "b4889343-5c22-442a-996f-6477c189e45e",
   "metadata": {},
   "source": [
    "### The matrices $D_n$"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "41b2eca2-349e-4644-b99e-4c7c64ce9c5c",
   "metadata": {},
   "source": [
    "The method `D_words` defined above defines $D_n$ as a word in our chosen Veech group generators $A_n$ and $B_n$. This word was converted to a matrix in `D_def`. The appendix provides matrix versions of $D_n$. We print out the values of the matrices $D$ produced by `D_def` below. It may be observed that the matrices here match the ones in the appendix."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "id": "44728094-1e30-4129-9d49-6090a3cad55b",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The matrix D_7 is\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<html>\\(\\displaystyle \\left(\\begin{array}{rr}\n",
       "1 & a \\\\\n",
       "a & a^{2} + 1\n",
       "\\end{array}\\right)\\)</html>"
      ],
      "text/latex": [
       "$\\displaystyle \\left(\\begin{array}{rr}\n",
       "1 & a \\\\\n",
       "a & a^{2} + 1\n",
       "\\end{array}\\right)$"
      ],
      "text/plain": [
       "[      1       a]\n",
       "[      a a^2 + 1]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The matrix D_9 is\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<html>\\(\\displaystyle \\left(\\begin{array}{rr}\n",
       "-4 a^{2} - 1 & -9 a - 4 \\\\\n",
       "40 a + 12 & 28 a^{2} + 12 a - 1\n",
       "\\end{array}\\right)\\)</html>"
      ],
      "text/latex": [
       "$\\displaystyle \\left(\\begin{array}{rr}\n",
       "-4 a^{2} - 1 & -9 a - 4 \\\\\n",
       "40 a + 12 & 28 a^{2} + 12 a - 1\n",
       "\\end{array}\\right)$"
      ],
      "text/plain": [
       "[       -4*a^2 - 1          -9*a - 4]\n",
       "[        40*a + 12 28*a^2 + 12*a - 1]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The matrix D_14 is\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<html>\\(\\displaystyle \\left(\\begin{array}{rr}\n",
       "a^{2} + 3 a + 3 & 2 a + 4 \\\\\n",
       "\\frac{1}{2} a^{2} + 2 a + 2 & a + 3\n",
       "\\end{array}\\right)\\)</html>"
      ],
      "text/latex": [
       "$\\displaystyle \\left(\\begin{array}{rr}\n",
       "a^{2} + 3 a + 3 & 2 a + 4 \\\\\n",
       "\\frac{1}{2} a^{2} + 2 a + 2 & a + 3\n",
       "\\end{array}\\right)$"
      ],
      "text/plain": [
       "[    a^2 + 3*a + 3           2*a + 4]\n",
       "[1/2*a^2 + 2*a + 2             a + 3]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The matrix D_16 is\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<html>\\(\\displaystyle \\left(\\begin{array}{rr}\n",
       "-900 a^{3} - 1547 a^{2} + 831 a + 1141 & -772 a^{3} - 1406 a^{2} + 516 a + 890 \\\\\n",
       "1112 a^{3} + \\frac{3939}{2} a^{2} - 874 a - 1324 & 996 a^{3} + 1819 a^{2} - 639 a - 1107\n",
       "\\end{array}\\right)\\)</html>"
      ],
      "text/latex": [
       "$\\displaystyle \\left(\\begin{array}{rr}\n",
       "-900 a^{3} - 1547 a^{2} + 831 a + 1141 & -772 a^{3} - 1406 a^{2} + 516 a + 890 \\\\\n",
       "1112 a^{3} + \\frac{3939}{2} a^{2} - 874 a - 1324 & 996 a^{3} + 1819 a^{2} - 639 a - 1107\n",
       "\\end{array}\\right)$"
      ],
      "text/plain": [
       "[  -900*a^3 - 1547*a^2 + 831*a + 1141    -772*a^3 - 1406*a^2 + 516*a + 890]\n",
       "[1112*a^3 + 3939/2*a^2 - 874*a - 1324    996*a^3 + 1819*a^2 - 639*a - 1107]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The matrix D_18 is\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<html>\\(\\displaystyle \\left(\\begin{array}{rr}\n",
       "4 a^{2} + 12 a + 9 & -8 a - 16 \\\\\n",
       "-32 a^{2} - 74 a - 38 & 12 a^{2} + 52 a + 57\n",
       "\\end{array}\\right)\\)</html>"
      ],
      "text/latex": [
       "$\\displaystyle \\left(\\begin{array}{rr}\n",
       "4 a^{2} + 12 a + 9 & -8 a - 16 \\\\\n",
       "-32 a^{2} - 74 a - 38 & 12 a^{2} + 52 a + 57\n",
       "\\end{array}\\right)$"
      ],
      "text/plain": [
       "[   4*a^2 + 12*a + 9           -8*a - 16]\n",
       "[-32*a^2 - 74*a - 38  12*a^2 + 52*a + 57]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The matrix D_20 is\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<html>\\(\\displaystyle \\left(\\begin{array}{rr}\n",
       "-18 a^{3} - 31 a^{2} + 29 a + 43 & -132 a^{3} - 234 a^{2} + 208 a + 330 \\\\\n",
       "12 a^{3} + \\frac{49}{2} a^{2} - 11 a - 27 & 90 a^{3} + 183 a^{2} - 83 a - 203\n",
       "\\end{array}\\right)\\)</html>"
      ],
      "text/latex": [
       "$\\displaystyle \\left(\\begin{array}{rr}\n",
       "-18 a^{3} - 31 a^{2} + 29 a + 43 & -132 a^{3} - 234 a^{2} + 208 a + 330 \\\\\n",
       "12 a^{3} + \\frac{49}{2} a^{2} - 11 a - 27 & 90 a^{3} + 183 a^{2} - 83 a - 203\n",
       "\\end{array}\\right)$"
      ],
      "text/plain": [
       "[    -18*a^3 - 31*a^2 + 29*a + 43 -132*a^3 - 234*a^2 + 208*a + 330]\n",
       "[   12*a^3 + 49/2*a^2 - 11*a - 27    90*a^3 + 183*a^2 - 83*a - 203]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The matrix D_24 is\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<html>\\(\\displaystyle \\left(\\begin{array}{rr}\n",
       "1384810 a^{3} + 2678580 a^{2} - 362410 a - 712559 & -2102180 a^{3} - 4065520 a^{2} + 552020 a + 1082920 \\\\\n",
       "-1667820 a^{3} - 3220180 a^{2} + 450780 a + 864120 & 2530790 a^{3} + 4887020 a^{2} - 682790 a - 1311239\n",
       "\\end{array}\\right)\\)</html>"
      ],
      "text/latex": [
       "$\\displaystyle \\left(\\begin{array}{rr}\n",
       "1384810 a^{3} + 2678580 a^{2} - 362410 a - 712559 & -2102180 a^{3} - 4065520 a^{2} + 552020 a + 1082920 \\\\\n",
       "-1667820 a^{3} - 3220180 a^{2} + 450780 a + 864120 & 2530790 a^{3} + 4887020 a^{2} - 682790 a - 1311239\n",
       "\\end{array}\\right)$"
      ],
      "text/plain": [
       "[  1384810*a^3 + 2678580*a^2 - 362410*a - 712559 -2102180*a^3 - 4065520*a^2 + 552020*a + 1082920]\n",
       "[ -1667820*a^3 - 3220180*a^2 + 450780*a + 864120  2530790*a^3 + 4887020*a^2 - 682790*a - 1311239]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The matrix D_30 is\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<html>\\(\\displaystyle \\left(\\begin{array}{rr}\n",
       "401 a^{3} + 1187 a^{2} + 706 a - 223 & -288 a^{3} - 866 a^{2} - 516 a + 190 \\\\\n",
       "\\frac{867}{2} a^{3} + 1268 a^{2} + 730 a - \\frac{513}{2} & -321 a^{3} - 931 a^{2} - 498 a + 241\n",
       "\\end{array}\\right)\\)</html>"
      ],
      "text/latex": [
       "$\\displaystyle \\left(\\begin{array}{rr}\n",
       "401 a^{3} + 1187 a^{2} + 706 a - 223 & -288 a^{3} - 866 a^{2} - 516 a + 190 \\\\\n",
       "\\frac{867}{2} a^{3} + 1268 a^{2} + 730 a - \\frac{513}{2} & -321 a^{3} - 931 a^{2} - 498 a + 241\n",
       "\\end{array}\\right)$"
      ],
      "text/plain": [
       "[    401*a^3 + 1187*a^2 + 706*a - 223     -288*a^3 - 866*a^2 - 516*a + 190]\n",
       "[867/2*a^3 + 1268*a^2 + 730*a - 513/2     -321*a^3 - 931*a^2 - 498*a + 241]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "for n in n_values:\n",
    "    D = D_def(n)\n",
    "    print(f'The matrix D_{n} is')\n",
    "    show(D)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "e6f4cc6a-4c45-48f7-b2eb-f1771cdc7eb1",
   "metadata": {},
   "source": [
    "### The eigenvalues of $D_n$\n",
    "\n",
    "Here we check that the eigenvalues of $D_n$ are given by $$\\left\\{\\beta_n, \\frac{1}{\\beta_n}\\right\\}.$$\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "id": "0441ae43-c490-4a78-9a79-84b27fba0f52",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "When n=7, the eigenvalues of D_7 are as claimed.\n",
      "When n=9, the eigenvalues of D_9 are as claimed.\n",
      "When n=14, the eigenvalues of D_14 are as claimed.\n",
      "When n=16, the eigenvalues of D_16 are as claimed.\n",
      "When n=18, the eigenvalues of D_18 are as claimed.\n",
      "When n=20, the eigenvalues of D_20 are as claimed.\n",
      "When n=24, the eigenvalues of D_24 are as claimed.\n",
      "When n=30, the eigenvalues of D_30 are as claimed.\n"
     ]
    }
   ],
   "source": [
    "for n in n_values:\n",
    "    D = D_def(n)\n",
    "    beta = beta_def(n)\n",
    "    if set(D.eigenvalues()) == {beta, 1/beta}:\n",
    "        print(f'When n={n}, the eigenvalues of D_{n} are as claimed.')\n",
    "    else:\n",
    "        print(f'ERROR: When n={n}, the eigenvalues of D_{n} are DIFFERENT THAN claimed.')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "8cb83f50-f9db-44c9-9942-94fdac489119",
   "metadata": {},
   "source": [
    "Now we check that the eigenvalues are Pisot. We use the following function to check if a number is Pisot."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "id": "d342e7ce-692d-4f5d-80ac-7681ce50e081",
   "metadata": {},
   "outputs": [],
   "source": [
    "def is_pisot(algebraic_number):\n",
    "    if abs(algebraic_number) <= 1:\n",
    "        return False\n",
    "    # Convert the number into the field of algebraic complex numbers\n",
    "    algebraic_number_QQbar = QQbar(algebraic_number)\n",
    "    # Construct the algebraic conjugates:\n",
    "    conjugates = set(algebraic_number_QQbar.minpoly().roots(QQbar, multiplicities=False)) \\\n",
    "        .difference({algebraic_number_QQbar,})\n",
    "    # Check that each has absolute value less than one:\n",
    "    for conj in conjugates:\n",
    "        if abs(conj) >= 1:\n",
    "            return False\n",
    "    return True"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "c1d1d6c3-1e70-41de-ad50-ee28321b810e",
   "metadata": {},
   "source": [
    "We check that the expanding eigenvalue $\\beta_n$ of $D_n$ is Pisot in all cases:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "id": "64c23af0-d2ec-46f5-8903-fdf9cd6d5fd0",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "n=7: The number beta_7 is Pisot.\n",
      "n=9: The number beta_9 is Pisot.\n",
      "n=14: The number beta_14 is Pisot.\n",
      "n=16: The number beta_16 is Pisot.\n",
      "n=18: The number beta_18 is Pisot.\n",
      "n=20: The number beta_20 is Pisot.\n",
      "n=24: The number beta_24 is Pisot.\n",
      "n=30: The number beta_30 is Pisot.\n"
     ]
    }
   ],
   "source": [
    "for n in n_values:\n",
    "    beta = beta_def(n)\n",
    "    if is_pisot(beta):\n",
    "        print(f'n={n}: The number beta_{n} is Pisot.')\n",
    "    else:\n",
    "        print(f'ERROR: n={n}: The number beta_{n} is NOT Pisot.')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "07bbc046-b25c-4bd2-8d19-8df26a062e6a",
   "metadata": {},
   "source": [
    "Finally, we print out $\\beta_n$ with its decimal approximation."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "id": "b450269c-3bdf-4e42-885f-d71f348f3912",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "beta_7 = a^2 + a is approximately 5.0489.\n",
      "beta_9 = 14*a^2 + 26*a + 7 is approximately 105.3133.\n",
      "beta_14 = 4*a^2 + 3*a - 2 is approximately 16.3937.\n",
      "beta_16 = 184*a^3 + 340*a^2 - 108*a - 199 is approximately 1923.0651.\n",
      "beta_18 = 32*a^2 + 60*a + 17 is approximately 242.7900.\n",
      "beta_20 = 92*a^3 + 175*a^2 - 127*a - 242 is approximately 782.7233.\n",
      "beta_24 = 3916750*a^3 + 7566580*a^2 - 1049490*a - 2027459 is approximately 52422803.8598.\n",
      "beta_30 = 92*a^3 + 272*a^2 + 164*a - 47 is approximately 2003.5977.\n"
     ]
    }
   ],
   "source": [
    "for n in n_values:\n",
    "    beta = beta_def(n)\n",
    "    print(f'beta_{n} = {beta} is approximately {beta.n():0.4f}.')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "1dd789b4-3c0d-42a6-96a7-57aa2af6ca9e",
   "metadata": {},
   "source": [
    "### The $E_n$ matrices"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "9a02616e-40ac-4af5-8b92-087357a8269e",
   "metadata": {},
   "source": [
    "We claimed that for each $n$ under consideration, we have\n",
    "$$E_n \\cdot D_n \\cdot E_n^{-1} = \\begin{pmatrix} \\beta_n & 0 \\\\ 0 & 1/\\beta_n \\end{pmatrix}.$$\n",
    "Here we check this."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "id": "b0317550-970c-4b65-b46c-29a90de858f0",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "n=7: The conjugacy equation holds.\n",
      "n=9: The conjugacy equation holds.\n",
      "n=14: The conjugacy equation holds.\n",
      "n=16: The conjugacy equation holds.\n",
      "n=18: The conjugacy equation holds.\n",
      "n=20: The conjugacy equation holds.\n",
      "n=24: The conjugacy equation holds.\n",
      "n=30: The conjugacy equation holds.\n"
     ]
    }
   ],
   "source": [
    "for n in n_values:\n",
    "    D = D_def(n)\n",
    "    E = E_def(n)\n",
    "    beta = beta_def(n)\n",
    "    diag = diagonal_matrix([beta, 1/beta])\n",
    "    if E*D*E^-1 == diag:\n",
    "        print(f'n={n}: The conjugacy equation holds.')\n",
    "    else:\n",
    "        print(f'ERROR: n={n}: The conjugacy equation DOES NOT hold.')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "8af7de9d-e68d-4971-90d3-5e76b4d0c011",
   "metadata": {},
   "source": [
    "### The eigenvalues\n",
    "\n",
    "The appendix claims that for the surface $E \\cdot \\omega_n$, the eigenvalues for both the horizontal and vertical flows are given by the ring of integers $\\mathbb Z[a]$.\n",
    "\n",
    "The surface $E \\cdot \\omega_n$ is invariant under a pseudo-Anosov $\\rho_E$ with diagonal derivative, obtained by pushing forward the pseudo Anosov on $\\omega_n$. According to Theorem 3.1, the eigenvalues in the horizontal and vertical directions are given by $\\mathrm{FA}(\\rho_E)$ and $\\mathrm{FA}(\\rho_E^{-1})$ respectively. To compute this, we use ideas from section 3.1 of the paper."
   ]
  },
  {
   "cell_type": "markdown",
   "id": "afcae989-cdfa-4c63-881b-25056ddc76c0",
   "metadata": {},
   "source": [
    "#### Computing $\\eta^u$ and $\\eta^s$\n",
    "\n",
    "The cohomology classes $\\eta^u, \\eta^s \\in H^1(E \\cdot \\omega_n; \\mathbb R)$ measure holonomy in the horizontal and vertical directions respectively. We choose a generating set for $\\gamma_1,\\ldots, \\gamma_m \\in H_1(E \\cdot \\omega_n; \\mathbb Z)$ and represent $\\eta^u$ and $\\eta^v$ as vectors whose $i$-th entry is $\\eta^u(\\gamma_i)$ and $\\eta^s(\\gamma_i)$, respectively."
   ]
  },
  {
   "cell_type": "markdown",
   "id": "1620f687-7597-42da-bd84-4ea078b830a7",
   "metadata": {},
   "source": [
    "It seems simplest to choose a generating set for homology on the surface $S_n$ and push it forward to to $E \\cdot \\omega_n$. First observe the following about each surface:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "id": "d75e386a-e8fb-43f7-bd31-ab3083f5c6ec",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The surface S_7 has genus 3 and 1 singularities.\n",
      "The surface S_9 has genus 4 and 1 singularities.\n",
      "The surface S_14 has genus 3 and 2 singularities.\n",
      "The surface S_16 has genus 4 and 1 singularities.\n",
      "The surface S_18 has genus 4 and 2 singularities.\n",
      "The surface S_20 has genus 5 and 1 singularities.\n",
      "The surface S_24 has genus 6 and 1 singularities.\n",
      "The surface S_30 has genus 7 and 2 singularities.\n"
     ]
    }
   ],
   "source": [
    "for n in n_values:\n",
    "    S = S_def(n)\n",
    "    print(f'The surface S_{n} has genus {S.genus()} and {S.num_singularities()} singularities.')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "750d397a-31dd-4498-aee6-9f44f3b378b9",
   "metadata": {},
   "source": [
    "We observe that $S_n$ has one singularity unless $n \\equiv 2 \\pmod{4}$, in which case it has two singularities. For cases with one\n",
    "singularity, we can use the edges of the first polygon (with label $0$) as a generating set for $H_1(S_n; \\mathbb Z)$. When $n \\equiv 2 \\pmod{4}$, observe that the singularities alternate as we move around the single polygon. Vertices of a polygon in the program are numbered cyclically, and we choose for our basis the diagonals connecting vertex $v_j$ to vertex $v_{j+2}$ when $j$ is even.\n",
    "\n",
    "We care about the holonomy of these classes in $S_n$. The holonomy of the $i$-th generator of $H_1(S_n; \\mathbb Z)$ will appear as the $i$-th column of the following matrix returned by `holonomy_S`."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "id": "0e346b26-0709-4706-b4bf-7d356a1ab635",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The holonomy matrix for S_7 is\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<html>\\(\\displaystyle \\left(\\begin{array}{rrrrrrr}\n",
       "1 & 0.6234898018587335? & -0.2225209339563144? & -0.9009688679024191? & -0.9009688679024191? & -0.2225209339563144? & 0.6234898018587335? \\\\\n",
       "0 & 0.7818314824680299? & 0.9749279121818236? & 0.4338837391175581? & -0.4338837391175581? & -0.9749279121818236? & -0.7818314824680299?\n",
       "\\end{array}\\right)\\)</html>"
      ],
      "text/latex": [
       "$\\displaystyle \\left(\\begin{array}{rrrrrrr}\n",
       "1 & 0.6234898018587335? & -0.2225209339563144? & -0.9009688679024191? & -0.9009688679024191? & -0.2225209339563144? & 0.6234898018587335? \\\\\n",
       "0 & 0.7818314824680299? & 0.9749279121818236? & 0.4338837391175581? & -0.4338837391175581? & -0.9749279121818236? & -0.7818314824680299?\n",
       "\\end{array}\\right)$"
      ],
      "text/plain": [
       "[                   1  0.6234898018587335? -0.2225209339563144? -0.9009688679024191? -0.9009688679024191? -0.2225209339563144?  0.6234898018587335?]\n",
       "[                   0  0.7818314824680299?  0.9749279121818236?  0.4338837391175581? -0.4338837391175581? -0.9749279121818236? -0.7818314824680299?]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The holonomy matrix for S_9 is\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<html>\\(\\displaystyle \\left(\\begin{array}{rrrrrrrrr}\n",
       "1 & 0.7660444431189781? & 0.1736481776669304? & -\\frac{1}{2} & -0.9396926207859084? & -0.9396926207859084? & -\\frac{1}{2} & 0.1736481776669304? & 0.7660444431189781? \\\\\n",
       "0 & 0.6427876096865393? & 0.9848077530122081? & 0.866025403784439? & 0.3420201433256688? & -0.3420201433256688? & -0.866025403784439? & -0.9848077530122081? & -0.6427876096865393?\n",
       "\\end{array}\\right)\\)</html>"
      ],
      "text/latex": [
       "$\\displaystyle \\left(\\begin{array}{rrrrrrrrr}\n",
       "1 & 0.7660444431189781? & 0.1736481776669304? & -\\frac{1}{2} & -0.9396926207859084? & -0.9396926207859084? & -\\frac{1}{2} & 0.1736481776669304? & 0.7660444431189781? \\\\\n",
       "0 & 0.6427876096865393? & 0.9848077530122081? & 0.866025403784439? & 0.3420201433256688? & -0.3420201433256688? & -0.866025403784439? & -0.9848077530122081? & -0.6427876096865393?\n",
       "\\end{array}\\right)$"
      ],
      "text/plain": [
       "[                   1  0.7660444431189781?  0.1736481776669304?                 -1/2 -0.9396926207859084? -0.9396926207859084?                 -1/2  0.1736481776669304?  0.7660444431189781?]\n",
       "[                   0  0.6427876096865393?  0.9848077530122081?   0.866025403784439?  0.3420201433256688? -0.3420201433256688?  -0.866025403784439? -0.9848077530122081? -0.6427876096865393?]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The holonomy matrix for S_14 is\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<html>\\(\\displaystyle \\left(\\begin{array}{rrrrrrrrrrrrrr}\n",
       "1.900968867902420? & 1.524458669761153? & 0.8460107358150480? & 0 & -0.8460107358150480? & -1.524458669761153? & -1.900968867902420? & -1.900968867902420? & -1.524458669761153? & -0.8460107358150480? & 0 & 0.8460107358150480? & 1.524458669761153? & 1.900968867902420? \\\\\n",
       "0.4338837391175582? & 1.215715221585588? & 1.756759394649854? & 1.949855824363648? & 1.756759394649854? & 1.215715221585588? & 0.4338837391175582? & -0.4338837391175582? & -1.215715221585588? & -1.756759394649854? & -1.949855824363648? & -1.756759394649854? & -1.215715221585588? & -0.4338837391175582?\n",
       "\\end{array}\\right)\\)</html>"
      ],
      "text/latex": [
       "$\\displaystyle \\left(\\begin{array}{rrrrrrrrrrrrrr}\n",
       "1.900968867902420? & 1.524458669761153? & 0.8460107358150480? & 0 & -0.8460107358150480? & -1.524458669761153? & -1.900968867902420? & -1.900968867902420? & -1.524458669761153? & -0.8460107358150480? & 0 & 0.8460107358150480? & 1.524458669761153? & 1.900968867902420? \\\\\n",
       "0.4338837391175582? & 1.215715221585588? & 1.756759394649854? & 1.949855824363648? & 1.756759394649854? & 1.215715221585588? & 0.4338837391175582? & -0.4338837391175582? & -1.215715221585588? & -1.756759394649854? & -1.949855824363648? & -1.756759394649854? & -1.215715221585588? & -0.4338837391175582?\n",
       "\\end{array}\\right)$"
      ],
      "text/plain": [
       "[  1.900968867902420?   1.524458669761153?  0.8460107358150480?                    0 -0.8460107358150480?  -1.524458669761153?  -1.900968867902420?  -1.900968867902420?  -1.524458669761153? -0.8460107358150480?                    0  0.8460107358150480?   1.524458669761153?   1.900968867902420?]\n",
       "[ 0.4338837391175582?   1.215715221585588?   1.756759394649854?   1.949855824363648?   1.756759394649854?   1.215715221585588?  0.4338837391175582? -0.4338837391175582?  -1.215715221585588?  -1.756759394649854?  -1.949855824363648?  -1.756759394649854?  -1.215715221585588? -0.4338837391175582?]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The holonomy matrix for S_16 is\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<html>\\(\\displaystyle \\left(\\begin{array}{rrrrrrrrrrrrrrrr}\n",
       "1 & 0.9238795325112868? & 0.7071067811865475? & 0.3826834323650898? & 0 & -0.3826834323650898? & -0.7071067811865475? & -0.9238795325112868? & -1 & -0.9238795325112868? & -0.7071067811865475? & -0.3826834323650898? & 0 & 0.3826834323650898? & 0.7071067811865475? & 0.9238795325112868? \\\\\n",
       "0 & 0.3826834323650898? & 0.7071067811865475? & 0.9238795325112868? & 1 & 0.9238795325112868? & 0.7071067811865475? & 0.3826834323650898? & 0 & -0.3826834323650898? & -0.7071067811865475? & -0.9238795325112868? & -1 & -0.9238795325112868? & -0.7071067811865475? & -0.3826834323650898?\n",
       "\\end{array}\\right)\\)</html>"
      ],
      "text/latex": [
       "$\\displaystyle \\left(\\begin{array}{rrrrrrrrrrrrrrrr}\n",
       "1 & 0.9238795325112868? & 0.7071067811865475? & 0.3826834323650898? & 0 & -0.3826834323650898? & -0.7071067811865475? & -0.9238795325112868? & -1 & -0.9238795325112868? & -0.7071067811865475? & -0.3826834323650898? & 0 & 0.3826834323650898? & 0.7071067811865475? & 0.9238795325112868? \\\\\n",
       "0 & 0.3826834323650898? & 0.7071067811865475? & 0.9238795325112868? & 1 & 0.9238795325112868? & 0.7071067811865475? & 0.3826834323650898? & 0 & -0.3826834323650898? & -0.7071067811865475? & -0.9238795325112868? & -1 & -0.9238795325112868? & -0.7071067811865475? & -0.3826834323650898?\n",
       "\\end{array}\\right)$"
      ],
      "text/plain": [
       "[                   1  0.9238795325112868?  0.7071067811865475?  0.3826834323650898?                    0 -0.3826834323650898? -0.7071067811865475? -0.9238795325112868?                   -1 -0.9238795325112868? -0.7071067811865475? -0.3826834323650898?                    0  0.3826834323650898?  0.7071067811865475?  0.9238795325112868?]\n",
       "[                   0  0.3826834323650898?  0.7071067811865475?  0.9238795325112868?                    1  0.9238795325112868?  0.7071067811865475?  0.3826834323650898?                    0 -0.3826834323650898? -0.7071067811865475? -0.9238795325112868?                   -1 -0.9238795325112868? -0.7071067811865475? -0.3826834323650898?]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The holonomy matrix for S_18 is\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<html>\\(\\displaystyle \\left(\\begin{array}{rrrrrrrrrrrrrrrrrr}\n",
       "1.939692620785909? & 1.705737063904887? & 1.266044443118978? & 0.6736481776669304? & 0 & -0.6736481776669304? & -1.266044443118978? & -1.705737063904887? & -1.939692620785909? & -1.939692620785909? & -1.705737063904887? & -1.266044443118978? & -0.6736481776669304? & 0 & 0.6736481776669304? & 1.266044443118978? & 1.705737063904887? & 1.939692620785909? \\\\\n",
       "0.3420201433256688? & 0.9848077530122081? & 1.508813013470978? & 1.850833156796647? & 1.969615506024417? & 1.850833156796647? & 1.508813013470978? & 0.9848077530122081? & 0.3420201433256688? & -0.3420201433256688? & -0.9848077530122081? & -1.508813013470978? & -1.850833156796647? & -1.969615506024417? & -1.850833156796647? & -1.508813013470978? & -0.9848077530122081? & -0.3420201433256688?\n",
       "\\end{array}\\right)\\)</html>"
      ],
      "text/latex": [
       "$\\displaystyle \\left(\\begin{array}{rrrrrrrrrrrrrrrrrr}\n",
       "1.939692620785909? & 1.705737063904887? & 1.266044443118978? & 0.6736481776669304? & 0 & -0.6736481776669304? & -1.266044443118978? & -1.705737063904887? & -1.939692620785909? & -1.939692620785909? & -1.705737063904887? & -1.266044443118978? & -0.6736481776669304? & 0 & 0.6736481776669304? & 1.266044443118978? & 1.705737063904887? & 1.939692620785909? \\\\\n",
       "0.3420201433256688? & 0.9848077530122081? & 1.508813013470978? & 1.850833156796647? & 1.969615506024417? & 1.850833156796647? & 1.508813013470978? & 0.9848077530122081? & 0.3420201433256688? & -0.3420201433256688? & -0.9848077530122081? & -1.508813013470978? & -1.850833156796647? & -1.969615506024417? & -1.850833156796647? & -1.508813013470978? & -0.9848077530122081? & -0.3420201433256688?\n",
       "\\end{array}\\right)$"
      ],
      "text/plain": [
       "[  1.939692620785909?   1.705737063904887?   1.266044443118978?  0.6736481776669304?                    0 -0.6736481776669304?  -1.266044443118978?  -1.705737063904887?  -1.939692620785909?  -1.939692620785909?  -1.705737063904887?  -1.266044443118978? -0.6736481776669304?                    0  0.6736481776669304?   1.266044443118978?   1.705737063904887?   1.939692620785909?]\n",
       "[ 0.3420201433256688?  0.9848077530122081?   1.508813013470978?   1.850833156796647?   1.969615506024417?   1.850833156796647?   1.508813013470978?  0.9848077530122081?  0.3420201433256688? -0.3420201433256688? -0.9848077530122081?  -1.508813013470978?  -1.850833156796647?  -1.969615506024417?  -1.850833156796647?  -1.508813013470978? -0.9848077530122081? -0.3420201433256688?]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The holonomy matrix for S_20 is\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<html>\\(\\displaystyle \\left(\\begin{array}{rrrrrrrrrrrrrrrrrrrr}\n",
       "1 & 0.9510565162951536? & 0.8090169943749474? & 0.5877852522924731? & 0.3090169943749474? & 0 & -0.3090169943749474? & -0.5877852522924731? & -0.8090169943749474? & -0.9510565162951536? & -1 & -0.9510565162951536? & -0.8090169943749474? & -0.5877852522924731? & -0.3090169943749474? & 0 & 0.3090169943749474? & 0.5877852522924731? & 0.8090169943749474? & 0.9510565162951536? \\\\\n",
       "0 & 0.3090169943749474? & 0.5877852522924731? & 0.8090169943749474? & 0.9510565162951536? & 1 & 0.9510565162951536? & 0.8090169943749474? & 0.5877852522924731? & 0.3090169943749474? & 0 & -0.3090169943749474? & -0.5877852522924731? & -0.8090169943749474? & -0.9510565162951536? & -1 & -0.9510565162951536? & -0.8090169943749474? & -0.5877852522924731? & -0.3090169943749474?\n",
       "\\end{array}\\right)\\)</html>"
      ],
      "text/latex": [
       "$\\displaystyle \\left(\\begin{array}{rrrrrrrrrrrrrrrrrrrr}\n",
       "1 & 0.9510565162951536? & 0.8090169943749474? & 0.5877852522924731? & 0.3090169943749474? & 0 & -0.3090169943749474? & -0.5877852522924731? & -0.8090169943749474? & -0.9510565162951536? & -1 & -0.9510565162951536? & -0.8090169943749474? & -0.5877852522924731? & -0.3090169943749474? & 0 & 0.3090169943749474? & 0.5877852522924731? & 0.8090169943749474? & 0.9510565162951536? \\\\\n",
       "0 & 0.3090169943749474? & 0.5877852522924731? & 0.8090169943749474? & 0.9510565162951536? & 1 & 0.9510565162951536? & 0.8090169943749474? & 0.5877852522924731? & 0.3090169943749474? & 0 & -0.3090169943749474? & -0.5877852522924731? & -0.8090169943749474? & -0.9510565162951536? & -1 & -0.9510565162951536? & -0.8090169943749474? & -0.5877852522924731? & -0.3090169943749474?\n",
       "\\end{array}\\right)$"
      ],
      "text/plain": [
       "[                   1  0.9510565162951536?  0.8090169943749474?  0.5877852522924731?  0.3090169943749474?                    0 -0.3090169943749474? -0.5877852522924731? -0.8090169943749474? -0.9510565162951536?                   -1 -0.9510565162951536? -0.8090169943749474? -0.5877852522924731? -0.3090169943749474?                    0  0.3090169943749474?  0.5877852522924731?  0.8090169943749474?  0.9510565162951536?]\n",
       "[                   0  0.3090169943749474?  0.5877852522924731?  0.8090169943749474?  0.9510565162951536?                    1  0.9510565162951536?  0.8090169943749474?  0.5877852522924731?  0.3090169943749474?                    0 -0.3090169943749474? -0.5877852522924731? -0.8090169943749474? -0.9510565162951536?                   -1 -0.9510565162951536? -0.8090169943749474? -0.5877852522924731? -0.3090169943749474?]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The holonomy matrix for S_24 is\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<html>\\(\\displaystyle \\left(\\begin{array}{rrrrrrrrrrrrrrrrrrrrrrrr}\n",
       "1 & 0.9659258262890683? & 0.866025403784439? & 0.7071067811865475? & \\frac{1}{2} & 0.2588190451025208? & 0 & -0.2588190451025208? & -\\frac{1}{2} & -0.7071067811865475? & -0.866025403784439? & -0.9659258262890683? & -1 & -0.9659258262890683? & -0.866025403784439? & -0.7071067811865475? & -\\frac{1}{2} & -0.2588190451025208? & 0 & 0.2588190451025208? & \\frac{1}{2} & 0.7071067811865475? & 0.866025403784439? & 0.9659258262890683? \\\\\n",
       "0 & 0.2588190451025208? & \\frac{1}{2} & 0.7071067811865475? & 0.866025403784439? & 0.9659258262890683? & 1 & 0.9659258262890683? & 0.866025403784439? & 0.7071067811865475? & \\frac{1}{2} & 0.2588190451025208? & 0 & -0.2588190451025208? & -\\frac{1}{2} & -0.7071067811865475? & -0.866025403784439? & -0.9659258262890683? & -1 & -0.9659258262890683? & -0.866025403784439? & -0.7071067811865475? & -\\frac{1}{2} & -0.2588190451025208?\n",
       "\\end{array}\\right)\\)</html>"
      ],
      "text/latex": [
       "$\\displaystyle \\left(\\begin{array}{rrrrrrrrrrrrrrrrrrrrrrrr}\n",
       "1 & 0.9659258262890683? & 0.866025403784439? & 0.7071067811865475? & \\frac{1}{2} & 0.2588190451025208? & 0 & -0.2588190451025208? & -\\frac{1}{2} & -0.7071067811865475? & -0.866025403784439? & -0.9659258262890683? & -1 & -0.9659258262890683? & -0.866025403784439? & -0.7071067811865475? & -\\frac{1}{2} & -0.2588190451025208? & 0 & 0.2588190451025208? & \\frac{1}{2} & 0.7071067811865475? & 0.866025403784439? & 0.9659258262890683? \\\\\n",
       "0 & 0.2588190451025208? & \\frac{1}{2} & 0.7071067811865475? & 0.866025403784439? & 0.9659258262890683? & 1 & 0.9659258262890683? & 0.866025403784439? & 0.7071067811865475? & \\frac{1}{2} & 0.2588190451025208? & 0 & -0.2588190451025208? & -\\frac{1}{2} & -0.7071067811865475? & -0.866025403784439? & -0.9659258262890683? & -1 & -0.9659258262890683? & -0.866025403784439? & -0.7071067811865475? & -\\frac{1}{2} & -0.2588190451025208?\n",
       "\\end{array}\\right)$"
      ],
      "text/plain": [
       "[                   1  0.9659258262890683?   0.866025403784439?  0.7071067811865475?                  1/2  0.2588190451025208?                    0 -0.2588190451025208?                 -1/2 -0.7071067811865475?  -0.866025403784439? -0.9659258262890683?                   -1 -0.9659258262890683?  -0.866025403784439? -0.7071067811865475?                 -1/2 -0.2588190451025208?                    0  0.2588190451025208?                  1/2  0.7071067811865475?   0.866025403784439?  0.9659258262890683?]\n",
       "[                   0  0.2588190451025208?                  1/2  0.7071067811865475?   0.866025403784439?  0.9659258262890683?                    1  0.9659258262890683?   0.866025403784439?  0.7071067811865475?                  1/2  0.2588190451025208?                    0 -0.2588190451025208?                 -1/2 -0.7071067811865475?  -0.866025403784439? -0.9659258262890683?                   -1 -0.9659258262890683?  -0.866025403784439? -0.7071067811865475?                 -1/2 -0.2588190451025208?]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The holonomy matrix for S_30 is\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<html>\\(\\displaystyle \\left(\\begin{array}{rrrrrrrrrrrrrrrrrrrrrrrrrrrrrr}\n",
       "1.978147600733806? & 1.891693058376407? & 1.722562452017549? & 1.478147600733806? & 1.169130606358859? & 0.8090169943749474? & 0.4135454576426009? & 0 & -0.4135454576426009? & -0.8090169943749474? & -1.169130606358859? & -1.478147600733806? & -1.722562452017549? & -1.891693058376407? & -1.978147600733806? & -1.978147600733806? & -1.891693058376407? & -1.722562452017549? & -1.478147600733806? & -1.169130606358859? & -0.8090169943749474? & -0.4135454576426009? & 0 & 0.4135454576426009? & 0.8090169943749474? & 1.169130606358859? & 1.478147600733806? & 1.722562452017549? & 1.891693058376407? & 1.978147600733806? \\\\\n",
       "0.2079116908177594? & 0.6146483338935595? & 0.994521895368274? & 1.330930077769868? & 1.609170229261833? & 1.817081920079593? & 1.945578411663427? & 1.989043790736547? & 1.945578411663427? & 1.817081920079593? & 1.609170229261833? & 1.330930077769868? & 0.994521895368274? & 0.6146483338935595? & 0.2079116908177594? & -0.2079116908177594? & -0.6146483338935595? & -0.994521895368274? & -1.330930077769868? & -1.609170229261833? & -1.817081920079593? & -1.945578411663427? & -1.989043790736547? & -1.945578411663427? & -1.817081920079593? & -1.609170229261833? & -1.330930077769868? & -0.994521895368274? & -0.6146483338935595? & -0.2079116908177594?\n",
       "\\end{array}\\right)\\)</html>"
      ],
      "text/latex": [
       "$\\displaystyle \\left(\\begin{array}{rrrrrrrrrrrrrrrrrrrrrrrrrrrrrr}\n",
       "1.978147600733806? & 1.891693058376407? & 1.722562452017549? & 1.478147600733806? & 1.169130606358859? & 0.8090169943749474? & 0.4135454576426009? & 0 & -0.4135454576426009? & -0.8090169943749474? & -1.169130606358859? & -1.478147600733806? & -1.722562452017549? & -1.891693058376407? & -1.978147600733806? & -1.978147600733806? & -1.891693058376407? & -1.722562452017549? & -1.478147600733806? & -1.169130606358859? & -0.8090169943749474? & -0.4135454576426009? & 0 & 0.4135454576426009? & 0.8090169943749474? & 1.169130606358859? & 1.478147600733806? & 1.722562452017549? & 1.891693058376407? & 1.978147600733806? \\\\\n",
       "0.2079116908177594? & 0.6146483338935595? & 0.994521895368274? & 1.330930077769868? & 1.609170229261833? & 1.817081920079593? & 1.945578411663427? & 1.989043790736547? & 1.945578411663427? & 1.817081920079593? & 1.609170229261833? & 1.330930077769868? & 0.994521895368274? & 0.6146483338935595? & 0.2079116908177594? & -0.2079116908177594? & -0.6146483338935595? & -0.994521895368274? & -1.330930077769868? & -1.609170229261833? & -1.817081920079593? & -1.945578411663427? & -1.989043790736547? & -1.945578411663427? & -1.817081920079593? & -1.609170229261833? & -1.330930077769868? & -0.994521895368274? & -0.6146483338935595? & -0.2079116908177594?\n",
       "\\end{array}\\right)$"
      ],
      "text/plain": [
       "[  1.978147600733806?   1.891693058376407?   1.722562452017549?   1.478147600733806?   1.169130606358859?  0.8090169943749474?  0.4135454576426009?                    0 -0.4135454576426009? -0.8090169943749474?  -1.169130606358859?  -1.478147600733806?  -1.722562452017549?  -1.891693058376407?  -1.978147600733806?  -1.978147600733806?  -1.891693058376407?  -1.722562452017549?  -1.478147600733806?  -1.169130606358859? -0.8090169943749474? -0.4135454576426009?                    0  0.4135454576426009?  0.8090169943749474?   1.169130606358859?   1.478147600733806?   1.722562452017549?   1.891693058376407?   1.978147600733806?]\n",
       "[ 0.2079116908177594?  0.6146483338935595?   0.994521895368274?   1.330930077769868?   1.609170229261833?   1.817081920079593?   1.945578411663427?   1.989043790736547?   1.945578411663427?   1.817081920079593?   1.609170229261833?   1.330930077769868?   0.994521895368274?  0.6146483338935595?  0.2079116908177594? -0.2079116908177594? -0.6146483338935595?  -0.994521895368274?  -1.330930077769868?  -1.609170229261833?  -1.817081920079593?  -1.945578411663427?  -1.989043790736547?  -1.945578411663427?  -1.817081920079593?  -1.609170229261833?  -1.330930077769868?  -0.994521895368274? -0.6146483338935595? -0.2079116908177594?]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "def holonomy_S(n):\n",
    "    S = S_def(n)\n",
    "    if n%4 == 2:\n",
    "        return matrix(AA, [S.polygon(0).vertex(j+2) - S.polygon(0).vertex(j) for j in range(n)]).transpose()\n",
    "    else:\n",
    "        return matrix(AA, [S.polygon(0).edge(i) for i in range(n)]).transpose()\n",
    "\n",
    "for n in n_values:\n",
    "    print(f'The holonomy matrix for S_{n} is')\n",
    "    show(holonomy_S(n))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "8587285c-fc5e-4f85-966f-30a16ddf1602",
   "metadata": {},
   "source": [
    "We have $E \\cdot \\omega_n = E \\cdot C \\cdot S_n$, so we can compute the horizontal holonomy vector $\\eta^u$ on $E \\cdot \\omega_n$ and the vertical holonomy vector $\\eta^s$ on $E \\cdot \\omega_n$ by \n",
    "$$\\eta^u = (E \\cdot C \\cdot M)_1 \\quad \\text{and} \\quad \\eta^s = (E \\cdot C \\cdot M)_2$$\n",
    "where $M$ is the matrix returned by `holonomy_S(n)` and the subscripts of $1$ and $2$ denote the choice of row vector. We ensure that the returned vector is defined over the trace field $K=\\mathbb Q(a)$.\n",
    "\n",
    "The following two functions return $\\eta^u$ and $\\eta^s$, respectively."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "id": "124eab69-a5c4-475d-ab92-d8e5b58ec0cc",
   "metadata": {},
   "outputs": [],
   "source": [
    "def eta_u_def(n):\n",
    "    k = k_def(n)\n",
    "    K = K_def(k)\n",
    "    C = C_def(n)\n",
    "    E = E_def(n)\n",
    "    return vector(K, (E*C*holonomy_S(n)).row(0))\n",
    "\n",
    "def eta_s_def(n):\n",
    "    k = k_def(n)\n",
    "    K = K_def(k)\n",
    "    C = C_def(n)\n",
    "    E = E_def(n)\n",
    "    return vector(K, (E*C*holonomy_S(n)).row(1))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "b13fdc26-2502-4dde-8617-ff388570b8dc",
   "metadata": {},
   "source": [
    "The following function `eta_def(subscript, n)` either returns $\\eta^u$ or $\\eta^s$ depending if `subscript=='u'` or `subscript=='s'`, respectively. "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "id": "ce760a7d-fa78-44c5-b9b6-8c13e0da6927",
   "metadata": {},
   "outputs": [],
   "source": [
    "def eta_def(subscript, n):\n",
    "    if subscript == 'u':\n",
    "        return eta_u_def(n)\n",
    "    elif subscript == 's':\n",
    "        return eta_s_def(n)\n",
    "    raise ValueError('Invalid subscript')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "aa8c6a52-2597-48dd-8900-05bac4ce9eba",
   "metadata": {},
   "source": [
    "#### The ring of integers is contained in FA"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "d2d9f103-e5ad-49f6-b643-a1e10a9aa873",
   "metadata": {},
   "source": [
    "Loosely following the paper, we let $\\mathrm{FA} \\subset \\mathbb R$ denotes the collection of real numbers $c \\in \\mathbb R$ such that $c \\eta$ is forward asymptotic to an integer class (class in $H^1(E \\cdot \\omega; \\mathbb Z)$) under powers of $\\rho^\\ast$ in the unstable case and under powers of $(\\rho^{-1})^\\ast$ in the stable case.\n",
    "\n",
    "Here we will check that the ring of integers $\\mathbb Z[a]$ is contained in $\\mathrm{FA}$.\n",
    "\n",
    "Observe that if $c \\in \\mathbb Z[a]$, then $c \\eta$ is defined over $K$. Let $\\sigma$ denote $\\rho$ in the unstable case, and denote $\\rho^{-1}$ in the stable case. \n",
    "Then $\\sigma^n(c \\eta) = \\beta^n c \\eta$. Then if $\\mathrm{aut}$ is an automorphism of $K$, we have \n",
    "$$\\sigma^n\\big(\\mathrm{aut}(c \\eta)\\big) = \\mathrm{aut}(\\beta^n) \\mathrm{aut}(c \\eta).$$\n",
    "Since $\\beta$ is Pisot, for any nontrivial automorphism, we have $\\mathrm{aut}(\\beta^n) \\to 0$ as $n \\to +\\infty$. Thus, $c \\eta$ is forward asymptotic to the sum of $\\mathrm{aut}(c \\eta)$ over automorphisms of $K$. So, to show $\\mathbb Z[a] \\subset FA$, it suffices to show that the sum of $\\mathrm{aut}(c \\eta)$ over the automorphisms is an integer class."
   ]
  },
  {
   "cell_type": "markdown",
   "id": "de1af17a-54f6-4b6a-ad87-e0cb6e74f065",
   "metadata": {},
   "source": [
    "In order to carry this out, we define two functions that make it easier.\n",
    "\n",
    "The collection of automorphisms of the field $K = \\mathbb Q(a)$ is available from `K.automorphisms()`. Given such an automorphism `aut` and a vector `v` with entries in $K$, the following function `automorphism_applied_to_vector(aut, v)` applies the automorphisms `aut` to all entries in `v` and returns the result.\n",
    "\n",
    "The function `sum_over_automorphisms` below takes as input the field $K$ and a $v$ vector with entries in $K$, and returns the sum of automorphisms of $K$ applied to $v$. Because $K$ is Galois, this sum will always be a rational vector."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "id": "f7eae487-e712-417a-88d2-260b2d83a8b2",
   "metadata": {},
   "outputs": [],
   "source": [
    "def automorphism_applied_to_vector(aut, v):\n",
    "    return vector([aut(entry) for entry in v])\n",
    "\n",
    "def sum_over_automorphisms(K, v):\n",
    "    return sum([automorphism_applied_to_vector(aut, v) for aut in K.automorphisms()])"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "617f3c22-e1c7-4d74-a73c-5667223dd2ba",
   "metadata": {},
   "source": [
    "The following function returns `True` if we can show by the above method that $\\mathbb Z[a]$ is contained in $\\mathrm{FA}$ and returns `False` otherwise. Since both are abelian groups, it suffices to check that a generating set of $\\mathbb Z[a]$ is contained in $\\mathrm{FA}$. We check using the generating set $1, a, a^2, \\ldots, a^{d-1}$ where $d$ is the degree of $K$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "id": "6ff818bf-6e2b-4352-b776-badd813651bf",
   "metadata": {},
   "outputs": [],
   "source": [
    "def check_containment_in_FA(subscript, n):\n",
    "    eta = eta_def(subscript, n)\n",
    "    k = k_def(n)\n",
    "    K = K_def(k)\n",
    "    a = a_def(k)\n",
    "    for i in range(K.degree()):\n",
    "        if not sum_over_automorphisms(K, a^i*eta) in ZZ^(eta.degree()):\n",
    "            return False\n",
    "    return True"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "a429e035-62f0-48c7-951f-8e4cf6ae7c17",
   "metadata": {},
   "source": [
    "We now check that the ring of integers $\\mathbb Z[a]$ is contained in $\\mathrm FA$ for each $n$ in the appendix in both the unstable and stable cases:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "id": "0e97e4f4-ef14-49a9-99fc-c486153ecc80",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "7u: The ring of integers is contained in FA(rho).\n",
      "7s: The ring of integers is contained in FA(rho^-1).\n",
      "9u: The ring of integers is contained in FA(rho).\n",
      "9s: The ring of integers is contained in FA(rho^-1).\n",
      "14u: The ring of integers is contained in FA(rho).\n",
      "14s: The ring of integers is contained in FA(rho^-1).\n",
      "16u: The ring of integers is contained in FA(rho).\n",
      "16s: The ring of integers is contained in FA(rho^-1).\n",
      "18u: The ring of integers is contained in FA(rho).\n",
      "18s: The ring of integers is contained in FA(rho^-1).\n",
      "20u: The ring of integers is contained in FA(rho).\n",
      "20s: The ring of integers is contained in FA(rho^-1).\n",
      "24u: The ring of integers is contained in FA(rho).\n",
      "24s: The ring of integers is contained in FA(rho^-1).\n",
      "30u: The ring of integers is contained in FA(rho).\n",
      "30s: The ring of integers is contained in FA(rho^-1).\n"
     ]
    }
   ],
   "source": [
    "for n in n_values:\n",
    "    for subscript in ['u', 's']:\n",
    "        if subscript == 'u':\n",
    "            pseudo_anosov = 'rho'\n",
    "        else:\n",
    "            pseudo_anosov = 'rho^-1'\n",
    "        if check_containment_in_FA(subscript, n):\n",
    "            print(f'{n}{subscript}: The ring of integers is contained in FA({pseudo_anosov}).')\n",
    "        else:\n",
    "            print(f'ERROR {n}{subscript}: The ring of integers is NOT contained in FA({pseudo_anosov}).')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "d2bb2f23-eeb2-4725-9cc7-a1da32c0efa5",
   "metadata": {},
   "source": [
    "#### Checking that FA equals the ring of integers"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "afc32119-0bef-4cbf-a6ea-80c2f8bc04c1",
   "metadata": {},
   "source": [
    "In section 3.1, the vector space $V$ is the span of $\\eta$ and its algebraic conjugates. Since $K$ is a Galois extension (checked in the function), the algebraic conjugates are all in $K$. Thus, $V$ is defined over $K$. Similar to $\\eta$, an element $v \\in V$ is taken to be a vector whose $i$-th entry is $v(\\gamma_i)$, where $\\gamma_i$ is again the $i$-th element of our generating set for $H_1(E \\cdot \\omega_n; \\mathbb Z)$. We return this version of $V$ in the function `V_def` below:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "id": "02586272-b307-4b3a-b95b-b113284133a5",
   "metadata": {},
   "outputs": [],
   "source": [
    "def V_def(superscript, n):\n",
    "    k = k_def(n)\n",
    "    K = K_def(k)\n",
    "    # We check that K is Galois below. If it is not Galois, an assertion error will be raised.\n",
    "    assert K.is_galois(), f'ERROR n={n}: The field K is not Galois.'\n",
    "    eta = eta_def(superscript, n)\n",
    "    VS = VectorSpace(QQbar, len(eta))\n",
    "    conjugates = []\n",
    "    for aut in K.automorphisms():\n",
    "        # Add to the list of conjugates, the vector formed by applying\n",
    "        # the automorphism aut to each entry of eta.\n",
    "        conjugates.append(automorphism_applied_to_vector(aut, eta))\n",
    "    return VS.span(conjugates)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "4c78cfb3-bd8b-4caa-a209-6a5a3193256c",
   "metadata": {},
   "source": [
    "Also from section 3.1, $V_{\\mathbb Z}$ is $V \\cap H^1(E \\cdot \\omega; \\mathbb Z)$. The function `V_ZZ_def` returns $V_{\\mathbb Z}$:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "id": "1c14bc8f-7667-462a-b60f-3d64766959be",
   "metadata": {},
   "outputs": [],
   "source": [
    "def V_ZZ_def(superscript, n):\n",
    "    V = V_def(superscript, n)\n",
    "    return V.change_ring(ZZ).intersection(ZZ^V.degree())"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "cb1985cd-122d-4b57-96f1-144cac1a9978",
   "metadata": {},
   "source": [
    "As shown in the proof of Proposition 3.2, the set of integer classes to which elements of $L = \\{c \\eta:~c \\in \\mathbb R\\}$ are forward asymptotic to is $V_{\\mathbb Z}$. Furthermore, this map $\\{c \\eta:~c \\in \\mathrm{FA}\\} \\to V_{\\mathbb Z}$ is a bijection. We have already shown that $\\mathbb Z[a] \\subset \\mathrm{FA}$. To show equality, we can show that the image of $\\mathbb Z[a]$ under the map is equal to $V_{\\mathbb Z}$.\n",
    "\n",
    "From the previous part, we know that for each $c \\in \\mathbb Z[a]$, the integer class that $c \\eta$ is asymptotic to is the sum over the automorphisms of $K$ of $\\mathrm{aut}(c \\eta)$.\n",
    "\n",
    "This check is carried out by the following function which returns `True` if $\\mathbb Z[a] = \\mathrm{FA}$ and `False` otherwise."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "id": "abb4aee9-5244-421a-8dcf-f2012cc1f172",
   "metadata": {},
   "outputs": [],
   "source": [
    "def check_equals_FA(superscript, n):\n",
    "    V_ZZ = V_ZZ_def(superscript, n)\n",
    "    eta = eta_def(superscript, n)\n",
    "    k = k_def(n)\n",
    "    K = K_def(k)\n",
    "    a = a_def(k)\n",
    "    asymototic_integer_vectors = []\n",
    "    for i in range(K.degree()):\n",
    "        asymototic_integer_vectors.append(\n",
    "            V_ZZ.ambient_module()(sum_over_automorphisms(K, a^i*eta))\n",
    "        )\n",
    "    image_of_ring_of_integers = V_ZZ.ambient_module().span(asymototic_integer_vectors)\n",
    "    return image_of_ring_of_integers == V_ZZ"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "9c1b8b32-e18d-4d72-ab29-f04811878554",
   "metadata": {},
   "source": [
    "We now call the function above repeatedly to check that the ring of integers $\\mathbb Z[a]$ is equal to $\\mathrm FA$ for each $n$ in the appendix in both the unstable and stable cases:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "id": "df39486e-713d-454e-b16d-9e41e28c6567",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "7s: The ring of integers equals FA(rho^-1).\n",
      "7s: The ring of integers equals FA(rho^-1).\n",
      "9s: The ring of integers equals FA(rho^-1).\n",
      "9s: The ring of integers equals FA(rho^-1).\n",
      "14s: The ring of integers equals FA(rho^-1).\n",
      "14s: The ring of integers equals FA(rho^-1).\n",
      "16s: The ring of integers equals FA(rho^-1).\n",
      "16s: The ring of integers equals FA(rho^-1).\n",
      "18s: The ring of integers equals FA(rho^-1).\n",
      "18s: The ring of integers equals FA(rho^-1).\n",
      "20s: The ring of integers equals FA(rho^-1).\n",
      "20s: The ring of integers equals FA(rho^-1).\n",
      "24s: The ring of integers equals FA(rho^-1).\n",
      "24s: The ring of integers equals FA(rho^-1).\n",
      "30s: The ring of integers equals FA(rho^-1).\n",
      "30s: The ring of integers equals FA(rho^-1).\n"
     ]
    }
   ],
   "source": [
    "for n in n_values:\n",
    "    for superscript in ['u', 's']:\n",
    "        if subscript == 'u':\n",
    "            pseudo_anosov = 'rho'\n",
    "        else:\n",
    "            pseudo_anosov = 'rho^-1'\n",
    "        if check_equals_FA(subscript, n):\n",
    "            print(f'{n}{subscript}: The ring of integers equals FA({pseudo_anosov}).')\n",
    "        else:\n",
    "            print(f'ERROR {n}{subscript}: The ring of integers is NOT equal to FA({pseudo_anosov}).')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "faaa5f71-00cc-465a-87d7-feae3df93ec2",
   "metadata": {},
   "source": [
    "## Cohomology class of an eigenfunction\n",
    "\n",
    "In Appendix C, we need to know the cohomology class of the eigenfunction $\\Psi_c: S_7 \\to \\mathbb R/\\mathbb Z$ where \n",
    "$$c = \\frac{1}{\\big\\|C_7^{-1} E_7^{-1} \\big(\\begin{smallmatrix} 0\\\\ 1 \\end{smallmatrix}\\big)\\big\\|}.$$\n",
    "\n",
    "This function is obtained by pulling back the eigenfunction for the flow in the vertical direction with eigenvalue $1$ on $E \\cdot \\omega_7$. The cohomology class representing vertical holonomy on $E \\cdot \\omega_7$ is $\\eta_s$, which obtain below:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "id": "da04cdd9-5c01-40de-b2c0-ae957d7bbfb9",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<html>\\(\\displaystyle \\left(-\\frac{3}{7} a + \\frac{1}{7},\\,-\\frac{1}{7} a^{2} - \\frac{1}{7} a + \\frac{2}{7},\\,\\frac{2}{7} a - \\frac{3}{7},\\,\\frac{1}{7} a + \\frac{2}{7},\\,\\frac{3}{7} a^{2} - \\frac{2}{7} a - \\frac{2}{7},\\,-\\frac{1}{7} a^{2} + \\frac{2}{7} a + \\frac{1}{7},\\,-\\frac{1}{7} a^{2} + \\frac{1}{7} a - \\frac{1}{7}\\right)\\)</html>"
      ],
      "text/latex": [
       "$\\displaystyle \\left(-\\frac{3}{7} a + \\frac{1}{7},\\,-\\frac{1}{7} a^{2} - \\frac{1}{7} a + \\frac{2}{7},\\,\\frac{2}{7} a - \\frac{3}{7},\\,\\frac{1}{7} a + \\frac{2}{7},\\,\\frac{3}{7} a^{2} - \\frac{2}{7} a - \\frac{2}{7},\\,-\\frac{1}{7} a^{2} + \\frac{2}{7} a + \\frac{1}{7},\\,-\\frac{1}{7} a^{2} + \\frac{1}{7} a - \\frac{1}{7}\\right)$"
      ],
      "text/plain": [
       "(-3/7*a + 1/7, -1/7*a^2 - 1/7*a + 2/7, 2/7*a - 3/7, 1/7*a + 2/7, 3/7*a^2 - 2/7*a - 2/7, -1/7*a^2 + 2/7*a + 1/7, -1/7*a^2 + 1/7*a - 1/7)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "eta_s = eta_s_def(7)\n",
    "show(eta_s)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "dd6fb492-c3a1-4cb7-aa56-4435c6847bca",
   "metadata": {},
   "source": [
    "Here, the entries of `eta_s` represent $\\big(\\eta_s \\circ E_7 \\circ C_7(e_i))\\big)_{i=0}^6$ where $e_i$ is an edge of the heptagon with label $0$ oriented counterclockwise, and we abuse notation by using $E_7 \\circ C_7$ to denote the affine homeomorphism with derivative $E \\cdot D_7$ that carries $S_7$ to $E \\cdot \\omega_7$."
   ]
  },
  {
   "cell_type": "markdown",
   "id": "10637aa4-3118-487e-a19b-ef3e167ca3eb",
   "metadata": {},
   "source": [
    "As discussed above, $1 \\cdot \\eta_s$ is forward asymptotic to the sum of $\\eta_s$ over all automorphisms of $K$. We compute this below:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "id": "d606897c-852e-48c8-82f1-8ef4e91ed654",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(0, 0, -1, 1, 1, 0, -1)"
      ]
     },
     "execution_count": 39,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "k = k_def(7)\n",
    "K = K_def(k)\n",
    "sum_over_automorphisms(K, eta_s)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "a5aa1e5d-dff4-4419-8e4b-17e614099b35",
   "metadata": {},
   "source": [
    "This list gives $[\\Psi_c](e_i)$ for $i=0, \\ldots, 6$."
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 10.5",
   "language": "sage",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

